Exact Kernel Transfer to Clique Complexes and the Hardness of Normalized Persistence

For clique complexes $X_1\subseteq X_2$, normalized persistence in degree $d$ is $\operatorname{rank}[H_d(X_1)\to H_d(X_2)]/\dim H_d(X_1)$. Estimating it requires exact endpoint homology and the inclusion-induced map, even with inverse-polynomial endpoint Laplacian gaps. We prove that additive-error $1/24$ estimation is hard for $\mathsf{BQP}_{1}^{G_2}$, the perfect-completeness class over the exact gate set $G_2=\{X,\mathsf{CX},\mathsf{CCX},H\otimes H\}$, and hence for $\mathsf{BQP}_{1}$ over every finite gate set with entries in a cyclotomic field $\mathbb{Q}(\zeta_{2^k})$, even for unweighted clique complexes. The main tool is a finite-certificate kernel-transfer theorem. For a fixed palette of weighted clique gadgets satisfying finitely many exactly checkable local conditions, every unit chain $x$ of the full geometric complex satisfies $\operatorname{dist}(x,K)^2\le C(t\lambda^2+\langle x,\Delta x\rangle/(g\lambda^{26}))$, where $K$ is the embedded kernel of the simulated projector Hamiltonian, $g$ its gap, $t$ the number of gadgets, and $\lambda$ the private vertex weight. Since $\lambda$ is chosen independently of $g$, the geometric Laplacian has exactly $\dim K$ zero modes and a gap linear in $g$ above them. Exact fillings identify the endpoint homology with a quotient $V/W_A$ of the register cycle space, and nested term sets induce the natural quotient epimorphisms, so the persistent rank equals the later kernel dimension without any choice of compatible harmonic representatives. A fixed eight-dimensional label register turns a $\mathsf{BQP}_{1}^{G_2}$ verifier into instances with $\beta_d(X_1)=8$ and normalized persistence $3/4$ or $1/8$, and an established common-copy blow-up transfers everything to unweighted graphs.

==> anc/ACTIVE_HADAMARD_ORBIT_CERTIFICATE.json <==
{
  "status": "PASS",
  "input_certificate_sha256": "916819fb8a9e371b322a1fab1161b1fc2686ad7fdaf9cf785f52fc2fcb0cae3a",
  "source_graph_commit": "30ac70e5dacdecce97c38d801c128ec3ed93a96a",
  "basis_order": [
    "00",
    "01",
    "10",
    "11"
  ],
  "all_four_split_hadamard_atoms_covered": true,
  "records": [
    {
      "atom": "d0",
      "normalized_logical_amplitudes": {
        "numerators_in_order_00_01_10_11": [
          1,
          0,
          -1,
          -1
        ],
        "common_denominator": "sqrt(3)"
      },
      "applied_vertex_operations_in_order": [],
      "changed_register_vertices": {},
      "logical_action": [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      "image_of_d0_equals_phase_times_target": 1,
      "all_cliques_transport_bijectively": true,
      "register_graph_preserved": true,
      "private_vertices_fixed": true,
      "integer_filling_equation_verified": true,
      "transported_filling_nonzeros": 382,
      "graph_edges_sha256": "dd9603f17d09240a9e274053d3ea5df5b1bc93868711a1daacfe84f3bc882be8"
    },
    {
      "atom": "d1",
      "normalized_logical_amplitudes": {
        "numerators_in_order_00_01_10_11": [
          0,
          1,
          -1,
          1
        ],
        "common_denominator": "sqrt(3)"
      },
      "applied_vertex_operations_in_order": [
        "Xw",
        "Zw",
        "Zc"
      ],
      "changed_register_vertices": {
        "0.b3": "0.b4",
        "0.b4": "0.b3",
        "1.a2": "1.b2",
        "1.a3": "1.b4",
        "1.a4": "1.b3",
        "1.b2": "1.a2",
        "1.b3": "1.a3",
        "1.b4": "1.a4"
      },
      "logical_action": [
        [
          0,
          1,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      "image_of_d0_equals_phase_times_target": -1,
      "all_cliques_transport_bijectively": true,
      "register_graph_preserved": true,
      "private_vertices_fixed": true,
      "integer_filling_equation_verified": true,
      "transported_filling_nonzeros": 382,
      "graph_edges_sha256": "cea462e34bc0a1ad3a1351b87537f3308d4defb6da7d62fe60a49aab58793784"
    },
    {
      "atom": "u0",
      "normalized_logical_amplitudes": {
        "numerators_in_order_00_01_10_11": [
          1,
          1,
          -1,
          0
        ],
        "common_denominator": "sqrt(3)"
      },
      "applied_vertex_operations_in_order": [
        "Xc"
      ],
      "changed_register_vertices": {
        "0.a2": "0.b2",
        "0.a3": "0.b3",
        "0.a4": "0.b4",
        "0.b2": "0.a2",
        "0.b3": "0.a3",
        "0.b4": "0.a4"
      },
      "logical_action": [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      "image_of_d0_equals_phase_times_target": -1,
      "all_cliques_transport_bijectively": true,
      "register_graph_preserved": true,
      "private_vertices_fixed": true,
      "integer_filling_equation_verified": true,
      "transported_filling_nonzeros": 382,
      "graph_edges_sha256": "8acd1f22ba0c43c9deba48bd0ba207ca119872e6782abe8cb8d905c7e55a8452"
    },
    {
      "atom": "u1",
      "normalized_logical_amplitudes": {
        "numerators_in_order_00_01_10_11": [
          1,
          -1,
          0,
          -1
        ],
        "common_denominator": "sqrt(3)"
      },
      "applied_vertex_operations_in_order": [
        "Xw",
        "Zw",
        "Zc",
        "Xc"
      ],
      "changed_register_vertices": {
        "0.a2": "0.b2",
        "0.a3": "0.b3",
        "0.a4": "0.b4",
        "0.b2": "0.a2",
        "0.b3": "0.a4",
        "0.b4": "0.a3",
        "1.a2": "1.b2",
        "1.a3": "1.b4",
        "1.a4": "1.b3",
        "1.b2": "1.a2",
        "1.b3": "1.a3",
        "1.b4": "1.a4"
      },
      "logical_action": [
        [
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0
        ]
      ],
      "image_of_d0_equals_phase_times_target": 1,
      "all_cliques_transport_bijectively": true,
      "register_graph_preserved": true,
      "private_vertices_fixed": true,
      "integer_filling_equation_verified": true,
      "transported_filling_nonzeros": 382,
      "graph_edges_sha256": "4135a0079d8d45cc781377b18c61dfb6b86274cd3bbfcbf45a4f5d31429ea5dc"
    }
  ],
  "transported_properties": [
    "Exact target boundary intersection and Betti multiplicity",
    "Zero-weight kernel equal to V direct-sum Q",
    "Projected central pair injectivity and annihilation on V",
    "All positive-weight spectra and uniform constants"
  ],
  "proof_mechanism": "Weight-preserving vertex relabeling induces signed permutation chain isometries in every degree, preserving the private/central subspaces.",
  "scope": "Only the unguarded active three-term atoms and their outside harmonic padding. Other atom types and guarded attaching-sphere products are not certified here.",
  "new_source_replay": false
}


==> anc/OFFLINE_REMAINING_ACTIVE_ATOM_CHECKS.json <==
{
  "status": "PASS",
  "input_certificate": "REMAINING_ACTIVE_ATOM_CERTIFICATES.json",
  "upstream_replayed_this_run": false,
  "all_three_atom_sections_recomputed_exactly": true,
  "source_provenance_not_rechecked_offline": true
}


==> anc/OFFLINE_REPRESENTATIVE_CHECKS.json <==
{
  "status": "PASS",
  "verification_mode": "archived_graph",
  "upstream_replayed_this_run": false,
  "source_sha256": "c8918f9e037ae79796bb65640170c8e60f31883625d24348f3476f7644dcd29a",
  "graph_vertices": 41,
  "graph_edges": 322,
  "simplex_counts": {
    "0": 41,
    "1": 322,
    "2": 914,
    "3": 1082,
    "4": 477,
    "5": 30
  },
  "maximum_dimension": 5,
  "central_link_simplex_counts": {
    "0": 26,
    "1": 114,
    "2": 176,
    "3": 88
  },
  "gram_dimension": 176,
  "prime": 1000003,
  "determinant_mod_prime": 797443,
  "infinity_norm": 14,
  "rational_bound_denominator_digits": 202,
  "exact_boundary_ranks_over_Q": {
    "1": 40,
    "2": 282,
    "3": 632,
    "4": 447,
    "5": 30
  },
  "betti_over_Q": {
    "0": 1,
    "1": 0,
    "2": 0,
    "3": 3,
    "4": 0,
    "5": 0
  },
  "filling_chain_nonzeros": 382,
  "filling_denominator": 1,
  "zero_weight_pair_rank": 902,
  "zero_weight_kernel_dimension": 180,
  "zero_weight_gram_infinity_norm": 12,
  "derivative_gram_infinity_norm": 15,
  "unweighted_gram_infinity_norm": 21,
  "input_certificate": "RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json",
  "input_certificate_sha256": "916819fb8a9e371b322a1fab1161b1fc2686ad7fdaf9cf785f52fc2fcb0cae3a",
  "recomputed_fields_match_archive": [
    "projector",
    "graph",
    "central_link",
    "certificate",
    "topology_certificate",
    "zero_weight_certificate"
  ],
  "scope": "Exact recomputation from supplied graph data; upstream provenance was not reverified.",
  "file": "OFFLINE_REPRESENTATIVE_CHECKS.json"
}


==> anc/README.md <==
# Computational supplement

This directory contains the finite-certificate and small-fixture checks used by
the preprint. It contains no author names, private paths, browser
transcripts, credentials, or version-control history.

## Environment

- Python 3.10 or newer
- NumPy and SciPy, as listed in `requirements.txt`

Run the following commands from this directory:

1. `python3 certify_representative_bulk.py --offline`
2. `python3 certify_remaining_active_atoms.py --offline`
3. `python3 check_active_hadamard_orbit.py`
4. `python3 check_selected_cycle_guard.py`
5. `python3 check_exact_filling_coercivity.py`
6. `python3 check_weighted_history.py`
7. `python3 check_kernel_filtration.py`
8. `python3 check_common_blowup.py`
9. `python3 check_padded_bulk.py`

Every command must terminate with a PASS status. The certificate scripts use
exact integer or rational linear algebra where stated. Floating-point spectral
calculations are small-fixture consistency checks and are not substituted for
the paper's symbolic proofs.

## Provenance boundary

The representative source fixture was derived from Dorian Rudolph's public
`QMA1-gateset-paper` repository at immutable commit
`30ac70e5dacdecce97c38d801c128ec3ed93a96a`. The corresponding downloaded
source file had SHA-256 digest
`c8918f9e037ae79796bb65640170c8e60f31883625d24348f3476f7644dcd29a`.
No third-party source code is redistributed in this supplement.


==> anc/REMAINING_ACTIVE_ATOM_CERTIFICATES.json <==
{
  "status": "PASS",
  "scope": "Exact topology, filling, zero-weight kernel and projected central-bulk data for the remaining one-/two-term source atoms.",
  "source": {
    "url": "https://github.com/DorianRudolph/QMA1-gateset-paper/blob/30ac70e5dacdecce97c38d801c128ec3ed93a96a/gadget_homology.py",
    "commit": "30ac70e5dacdecce97c38d801c128ec3ed93a96a",
    "sha256": "c8918f9e037ae79796bb65640170c8e60f31883625d24348f3476f7644dcd29a",
    "upstream_license": "GPLv2-or-later",
    "upstream_replayed_this_run": true,
    "execution": "Only inspected graph-building AST definitions; capture occurred at the first clique_complex call before Sage."
  },
  "atoms": {
    "state_0m1": {
      "status": "PASS",
      "state_function": "state_0m1",
      "projector": {
        "qubits": 1,
        "basis_order": [
          "0",
          "1"
        ],
        "integer_amplitudes": [
          1,
          -1
        ],
        "logical_basis_gram": "4 I_2"
      },
      "graph": {
        "vertices": [
          "0.a2",
          "0.a2.1",
          "0.a3",
          "0.a3.1",
          "0.a4",
          "0.a4.1",
          "0.b2",
          "0.b2.1",
          "0.b3",
          "0.b3.1",
          "0.b4",
          "0.b4.1",
          "0.x1.1",
          "0.xx",
          "0.xx.1",
          "v0"
        ],
        "edges": [
          [
            "0.a2",
            "0.a2.1"
          ],
          [
            "0.a2",
            "0.a3"
          ],
          [
            "0.a2",
            "0.a3.1"
          ],
          [
            "0.a2",
            "0.a4"
          ],
          [
            "0.a2",
            "0.a4.1"
          ],
          [
            "0.a2.1",
            "0.a3.1"
          ],
          [
            "0.a2.1",
            "0.a4.1"
          ],
          [
            "0.a2.1",
            "v0"
          ],
          [
            "0.a3",
            "0.a3.1"
          ],
          [
            "0.a3",
            "0.xx"
          ],
          [
            "0.a3",
            "0.xx.1"
          ],
          [
            "0.a3.1",
            "0.xx.1"
          ],
          [
            "0.a3.1",
            "v0"
          ],
          [
            "0.a4",
            "0.a4.1"
          ],
          [
            "0.a4",
            "0.x1.1"
          ],
          [
            "0.a4",
            "0.xx"
          ],
          [
            "0.a4.1",
            "0.x1.1"
          ],
          [
            "0.a4.1",
            "v0"
          ],
          [
            "0.b2",
            "0.b2.1"
          ],
          [
            "0.b2",
            "0.b3"
          ],
          [
            "0.b2",
            "0.b3.1"
          ],
          [
            "0.b2",
            "0.b4"
          ],
          [
            "0.b2",
            "0.b4.1"
          ],
          [
            "0.b2.1",
            "0.b3.1"
          ],
          [
            "0.b2.1",
            "0.b4.1"
          ],
          [
            "0.b2.1",
            "v0"
          ],
          [
            "0.b3",
            "0.b3.1"
          ],
          [
            "0.b3",
            "0.xx"
          ],
          [
            "0.b3",
            "0.xx.1"
          ],
          [
            "0.b3.1",
            "0.xx.1"
          ],
          [
            "0.b3.1",
            "v0"
          ],
          [
            "0.b4",
            "0.b4.1"
          ],
          [
            "0.b4",
            "0.x1.1"
          ],
          [
            "0.b4",
            "0.xx"
          ],
          [
            "0.b4.1",
            "0.x1.1"
          ],
          [
            "0.b4.1",
            "v0"
          ],
          [
            "0.x1.1",
            "0.xx"
          ],
          [
            "0.x1.1",
            "v0"
          ],
          [
            "0.xx",
            "0.xx.1"
          ],
          [
            "0.xx.1",
            "v0"
          ]
        ],
        "edge_sha256": "21912873ecbae56c10af848d8d29b88bace4e3c05a8dbb35427586bc8dae67e7",
        "simplex_counts": {
          "0": 16,
          "1": 40,
          "2": 24
        },
        "maximum_dimension": 2
      },
      "topology_certificate": {
        "target_degree": 1,
        "ordinary_betti_over_Q": {
          "0": 1,
          "1": 1,
          "2": 0
        },
        "boundary_ranks": {
          "1": {
            "rank_mod_prime": 15,
            "rational_rank_upper_bound": 15
          },
          "2": {
            "rank_mod_prime": 24,
            "rational_rank_upper_bound": 24
          }
        },
        "exact_filling_denominator": 1,
        "exact_filling_chain": [
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "0.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "0.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a3.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a4.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.x1.1",
              "0.xx"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.x1.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "0.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "0.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b3.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b4.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.x1.1",
              "0.xx"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.x1.1",
              "v0"
            ],
            "coefficient": -1
          }
        ],
        "filling_equation_verified_over_integers": true,
        "complementary_register_cycles_independent_mod_boundaries": 1,
        "register_intersection": "Exactly the intended rank-one line: explicit filling plus 2^n-1 independent complementary register cycles."
      },
      "zero_weight_certificate": {
        "register_vertices": [
          "0.a2",
          "0.a3",
          "0.a4",
          "0.b2",
          "0.b3",
          "0.b4",
          "0.xx"
        ],
        "register_cycle_dimension": 2,
        "central_bulk_dimension": 8,
        "differential_pair_rank_mod_prime": 30,
        "rational_rank_upper_bound_from_known_kernel": 30,
        "kernel_exactly_register_cycles_plus_central_bulk": true,
        "projected_bulk_pair_zero_constant_term": true,
        "projected_bulk_pair_annihilates_register_cycles": true,
        "central_vertex_has_only_new_neighbors": true,
        "bulk_gram_prime": 1000003,
        "bulk_gram_determinant_mod_prime": 512,
        "bulk_gram_infinity_norm": 8,
        "rational_lower_bound_for_unscaled_pair_singular_value": {
          "numerator": 1,
          "denominator": "16777216"
        },
        "zero_weight_gram_infinity_norm": 6,
        "derivative_gram_infinity_norm": 9,
        "unweighted_gram_infinity_norm": 12,
        "weighted_gap_exponent": 6
      }
    },
    "state_00m11": {
      "status": "PASS",
      "state_function": "state_00m11",
      "projector": {
        "qubits": 2,
        "basis_order": [
          "00",
          "01",
          "10",
          "11"
        ],
        "integer_amplitudes": [
          1,
          0,
          0,
          -1
        ],
        "logical_basis_gram": "16 I_4"
      },
      "graph": {
        "vertices": [
          "0.a2",
          "0.a2.1",
          "0.a3",
          "0.a3.1",
          "0.a4",
          "0.a4.1",
          "0.b2",
          "0.b2.1",
          "0.b3",
          "0.b3.1",
          "0.b4",
          "0.b4.1",
          "0.xx",
          "0.xx.1",
          "1.a2",
          "1.a2.1",
          "1.a3",
          "1.a3.1",
          "1.a4",
          "1.a4.1",
          "1.b2",
          "1.b2.1",
          "1.b3",
          "1.b3.1",
          "1.b4",
          "1.b4.1",
          "1.xx",
          "1.xx.1",
          "v0",
          "x1.1",
          "x2.1",
          "x3.1",
          "x4.1"
        ],
        "edges": [
          [
            "0.a2",
            "0.a2.1"
          ],
          [
            "0.a2",
            "0.a3"
          ],
          [
            "0.a2",
            "0.a3.1"
          ],
          [
            "0.a2",
            "0.a4"
          ],
          [
            "0.a2",
            "0.a4.1"
          ],
          [
            "0.a2",
            "1.a2"
          ],
          [
            "0.a2",
            "1.a2.1"
          ],
          [
            "0.a2",
            "1.a3"
          ],
          [
            "0.a2",
            "1.a3.1"
          ],
          [
            "0.a2",
            "1.a4"
          ],
          [
            "0.a2",
            "1.a4.1"
          ],
          [
            "0.a2",
            "1.b2"
          ],
          [
            "0.a2",
            "1.b3"
          ],
          [
            "0.a2",
            "1.b4"
          ],
          [
            "0.a2",
            "1.xx"
          ],
          [
            "0.a2",
            "1.xx.1"
          ],
          [
            "0.a2.1",
            "0.a3.1"
          ],
          [
            "0.a2.1",
            "0.a4.1"
          ],
          [
            "0.a2.1",
            "1.a2.1"
          ],
          [
            "0.a2.1",
            "1.a3.1"
          ],
          [
            "0.a2.1",
            "1.a4.1"
          ],
          [
            "0.a2.1",
            "1.xx.1"
          ],
          [
            "0.a2.1",
            "v0"
          ],
          [
            "0.a3",
            "0.a3.1"
          ],
          [
            "0.a3",
            "0.xx"
          ],
          [
            "0.a3",
            "0.xx.1"
          ],
          [
            "0.a3",
            "1.a2"
          ],
          [
            "0.a3",
            "1.a2.1"
          ],
          [
            "0.a3",
            "1.a3"
          ],
          [
            "0.a3",
            "1.a3.1"
          ],
          [
            "0.a3",
            "1.a4"
          ],
          [
            "0.a3",
            "1.a4.1"
          ],
          [
            "0.a3",
            "1.b2"
          ],
          [
            "0.a3",
            "1.b3"
          ],
          [
            "0.a3",
            "1.b4"
          ],
          [
            "0.a3",
            "1.xx"
          ],
          [
            "0.a3",
            "1.xx.1"
          ],
          [
            "0.a3",
            "x1.1"
          ],
          [
            "0.a3",
            "x2.1"
          ],
          [
            "0.a3.1",
            "0.xx.1"
          ],
          [
            "0.a3.1",
            "1.a2.1"
          ],
          [
            "0.a3.1",
            "1.a3.1"
          ],
          [
            "0.a3.1",
            "1.a4.1"
          ],
          [
            "0.a3.1",
            "1.xx.1"
          ],
          [
            "0.a3.1",
            "v0"
          ],
          [
            "0.a3.1",
            "x1.1"
          ],
          [
            "0.a3.1",
            "x2.1"
          ],
          [
            "0.a4",
            "0.a4.1"
          ],
          [
            "0.a4",
            "0.xx"
          ],
          [
            "0.a4",
            "0.xx.1"
          ],
          [
            "0.a4",
            "1.a2"
          ],
          [
            "0.a4",
            "1.a2.1"
          ],
          [
            "0.a4",
            "1.a3"
          ],
          [
            "0.a4",
            "1.a3.1"
          ],
          [
            "0.a4",
            "1.a4"
          ],
          [
            "0.a4",
            "1.a4.1"
          ],
          [
            "0.a4",
            "1.b2"
          ],
          [
            "0.a4",
            "1.b3"
          ],
          [
            "0.a4",
            "1.b4"
          ],
          [
            "0.a4",
            "1.xx"
          ],
          [
            "0.a4",
            "1.xx.1"
          ],
          [
            "0.a4",
            "x3.1"
          ],
          [
            "0.a4",
            "x4.1"
          ],
          [
            "0.a4.1",
            "0.xx.1"
          ],
          [
            "0.a4.1",
            "1.a2.1"
          ],
          [
            "0.a4.1",
            "1.a3.1"
          ],
          [
            "0.a4.1",
            "1.a4.1"
          ],
          [
            "0.a4.1",
            "1.xx.1"
          ],
          [
            "0.a4.1",
            "v0"
          ],
          [
            "0.a4.1",
            "x3.1"
          ],
          [
            "0.a4.1",
            "x4.1"
          ],
          [
            "0.b2",
            "0.b2.1"
          ],
          [
            "0.b2",
            "0.b3"
          ],
          [
            "0.b2",
            "0.b3.1"
          ],
          [
            "0.b2",
            "0.b4"
          ],
          [
            "0.b2",
            "0.b4.1"
          ],
          [
            "0.b2",
            "1.a2"
          ],
          [
            "0.b2",
            "1.a3"
          ],
          [
            "0.b2",
            "1.a4"
          ],
          [
            "0.b2",
            "1.b2"
          ],
          [
            "0.b2",
            "1.b2.1"
          ],
          [
            "0.b2",
            "1.b3"
          ],
          [
            "0.b2",
            "1.b3.1"
          ],
          [
            "0.b2",
            "1.b4"
          ],
          [
            "0.b2",
            "1.b4.1"
          ],
          [
            "0.b2",
            "1.xx"
          ],
          [
            "0.b2",
            "1.xx.1"
          ],
          [
            "0.b2.1",
            "0.b3.1"
          ],
          [
            "0.b2.1",
            "0.b4.1"
          ],
          [
            "0.b2.1",
            "1.b2.1"
          ],
          [
            "0.b2.1",
            "1.b3.1"
          ],
          [
            "0.b2.1",
            "1.b4.1"
          ],
          [
            "0.b2.1",
            "1.xx.1"
          ],
          [
            "0.b2.1",
            "v0"
          ],
          [
            "0.b3",
            "0.b3.1"
          ],
          [
            "0.b3",
            "0.xx"
          ],
          [
            "0.b3",
            "0.xx.1"
          ],
          [
            "0.b3",
            "1.a2"
          ],
          [
            "0.b3",
            "1.a3"
          ],
          [
            "0.b3",
            "1.a4"
          ],
          [
            "0.b3",
            "1.b2"
          ],
          [
            "0.b3",
            "1.b2.1"
          ],
          [
            "0.b3",
            "1.b3"
          ],
          [
            "0.b3",
            "1.b3.1"
          ],
          [
            "0.b3",
            "1.b4"
          ],
          [
            "0.b3",
            "1.b4.1"
          ],
          [
            "0.b3",
            "1.xx"
          ],
          [
            "0.b3",
            "1.xx.1"
          ],
          [
            "0.b3",
            "x1.1"
          ],
          [
            "0.b3",
            "x2.1"
          ],
          [
            "0.b3.1",
            "0.xx.1"
          ],
          [
            "0.b3.1",
            "1.b2.1"
          ],
          [
            "0.b3.1",
            "1.b3.1"
          ],
          [
            "0.b3.1",
            "1.b4.1"
          ],
          [
            "0.b3.1",
            "1.xx.1"
          ],
          [
            "0.b3.1",
            "v0"
          ],
          [
            "0.b3.1",
            "x1.1"
          ],
          [
            "0.b3.1",
            "x2.1"
          ],
          [
            "0.b4",
            "0.b4.1"
          ],
          [
            "0.b4",
            "0.xx"
          ],
          [
            "0.b4",
            "0.xx.1"
          ],
          [
            "0.b4",
            "1.a2"
          ],
          [
            "0.b4",
            "1.a3"
          ],
          [
            "0.b4",
            "1.a4"
          ],
          [
            "0.b4",
            "1.b2"
          ],
          [
            "0.b4",
            "1.b2.1"
          ],
          [
            "0.b4",
            "1.b3"
          ],
          [
            "0.b4",
            "1.b3.1"
          ],
          [
            "0.b4",
            "1.b4"
          ],
          [
            "0.b4",
            "1.b4.1"
          ],
          [
            "0.b4",
            "1.xx"
          ],
          [
            "0.b4",
            "1.xx.1"
          ],
          [
            "0.b4",
            "x3.1"
          ],
          [
            "0.b4",
            "x4.1"
          ],
          [
            "0.b4.1",
            "0.xx.1"
          ],
          [
            "0.b4.1",
            "1.b2.1"
          ],
          [
            "0.b4.1",
            "1.b3.1"
          ],
          [
            "0.b4.1",
            "1.b4.1"
          ],
          [
            "0.b4.1",
            "1.xx.1"
          ],
          [
            "0.b4.1",
            "v0"
          ],
          [
            "0.b4.1",
            "x3.1"
          ],
          [
            "0.b4.1",
            "x4.1"
          ],
          [
            "0.xx",
            "0.xx.1"
          ],
          [
            "0.xx",
            "1.a2"
          ],
          [
            "0.xx",
            "1.a2.1"
          ],
          [
            "0.xx",
            "1.a3"
          ],
          [
            "0.xx",
            "1.a3.1"
          ],
          [
            "0.xx",
            "1.a4"
          ],
          [
            "0.xx",
            "1.a4.1"
          ],
          [
            "0.xx",
            "1.b2"
          ],
          [
            "0.xx",
            "1.b2.1"
          ],
          [
            "0.xx",
            "1.b3"
          ],
          [
            "0.xx",
            "1.b3.1"
          ],
          [
            "0.xx",
            "1.b4"
          ],
          [
            "0.xx",
            "1.b4.1"
          ],
          [
            "0.xx",
            "1.xx"
          ],
          [
            "0.xx",
            "x1.1"
          ],
          [
            "0.xx",
            "x2.1"
          ],
          [
            "0.xx",
            "x3.1"
          ],
          [
            "0.xx",
            "x4.1"
          ],
          [
            "0.xx.1",
            "1.a2.1"
          ],
          [
            "0.xx.1",
            "1.a3.1"
          ],
          [
            "0.xx.1",
            "1.a4.1"
          ],
          [
            "0.xx.1",
            "1.b2.1"
          ],
          [
            "0.xx.1",
            "1.b3.1"
          ],
          [
            "0.xx.1",
            "1.b4.1"
          ],
          [
            "0.xx.1",
            "v0"
          ],
          [
            "0.xx.1",
            "x1.1"
          ],
          [
            "0.xx.1",
            "x2.1"
          ],
          [
            "0.xx.1",
            "x3.1"
          ],
          [
            "0.xx.1",
            "x4.1"
          ],
          [
            "1.a2",
            "1.a2.1"
          ],
          [
            "1.a2",
            "1.a3"
          ],
          [
            "1.a2",
            "1.a3.1"
          ],
          [
            "1.a2",
            "1.a4"
          ],
          [
            "1.a2",
            "1.a4.1"
          ],
          [
            "1.a2.1",
            "1.a3.1"
          ],
          [
            "1.a2.1",
            "1.a4.1"
          ],
          [
            "1.a2.1",
            "v0"
          ],
          [
            "1.a3",
            "1.a3.1"
          ],
          [
            "1.a3",
            "1.xx"
          ],
          [
            "1.a3",
            "1.xx.1"
          ],
          [
            "1.a3",
            "x1.1"
          ],
          [
            "1.a3",
            "x4.1"
          ],
          [
            "1.a3.1",
            "1.xx.1"
          ],
          [
            "1.a3.1",
            "v0"
          ],
          [
            "1.a3.1",
            "x1.1"
          ],
          [
            "1.a3.1",
            "x4.1"
          ],
          [
            "1.a4",
            "1.a4.1"
          ],
          [
            "1.a4",
            "1.xx"
          ],
          [
            "1.a4",
            "1.xx.1"
          ],
          [
            "1.a4",
            "x2.1"
          ],
          [
            "1.a4",
            "x3.1"
          ],
          [
            "1.a4.1",
            "1.xx.1"
          ],
          [
            "1.a4.1",
            "v0"
          ],
          [
            "1.a4.1",
            "x2.1"
          ],
          [
            "1.a4.1",
            "x3.1"
          ],
          [
            "1.b2",
            "1.b2.1"
          ],
          [
            "1.b2",
            "1.b3"
          ],
          [
            "1.b2",
            "1.b3.1"
          ],
          [
            "1.b2",
            "1.b4"
          ],
          [
            "1.b2",
            "1.b4.1"
          ],
          [
            "1.b2.1",
            "1.b3.1"
          ],
          [
            "1.b2.1",
            "1.b4.1"
          ],
          [
            "1.b2.1",
            "v0"
          ],
          [
            "1.b3",
            "1.b3.1"
          ],
          [
            "1.b3",
            "1.xx"
          ],
          [
            "1.b3",
            "1.xx.1"
          ],
          [
            "1.b3",
            "x1.1"
          ],
          [
            "1.b3",
            "x4.1"
          ],
          [
            "1.b3.1",
            "1.xx.1"
          ],
          [
            "1.b3.1",
            "v0"
          ],
          [
            "1.b3.1",
            "x1.1"
          ],
          [
            "1.b3.1",
            "x4.1"
          ],
          [
            "1.b4",
            "1.b4.1"
          ],
          [
            "1.b4",
            "1.xx"
          ],
          [
            "1.b4",
            "1.xx.1"
          ],
          [
            "1.b4",
            "x2.1"
          ],
          [
            "1.b4",
            "x3.1"
          ],
          [
            "1.b4.1",
            "1.xx.1"
          ],
          [
            "1.b4.1",
            "v0"
          ],
          [
            "1.b4.1",
            "x2.1"
          ],
          [
            "1.b4.1",
            "x3.1"
          ],
          [
            "1.xx",
            "1.xx.1"
          ],
          [
            "1.xx",
            "x1.1"
          ],
          [
            "1.xx",
            "x2.1"
          ],
          [
            "1.xx",
            "x3.1"
          ],
          [
            "1.xx",
            "x4.1"
          ],
          [
            "1.xx.1",
            "v0"
          ],
          [
            "1.xx.1",
            "x1.1"
          ],
          [
            "1.xx.1",
            "x2.1"
          ],
          [
            "1.xx.1",
            "x3.1"
          ],
          [
            "1.xx.1",
            "x4.1"
          ],
          [
            "v0",
            "x1.1"
          ],
          [
            "v0",
            "x2.1"
          ],
          [
            "v0",
            "x3.1"
          ],
          [
            "v0",
            "x4.1"
          ],
          [
            "x1.1",
            "x2.1"
          ],
          [
            "x1.1",
            "x4.1"
          ],
          [
            "x2.1",
            "x3.1"
          ],
          [
            "x3.1",
            "x4.1"
          ]
        ],
        "edge_sha256": "1a0e0e0105cf47c052c72c2508d18f57cd47c347096739f65ab747070d9c94c0",
        "simplex_counts": {
          "0": 33,
          "1": 241,
          "2": 646,
          "3": 712,
          "4": 272
        },
        "maximum_dimension": 4
      },
      "topology_certificate": {
        "target_degree": 3,
        "ordinary_betti_over_Q": {
          "0": 1,
          "1": 0,
          "2": 0,
          "3": 3,
          "4": 0
        },
        "boundary_ranks": {
          "1": {
            "rank_mod_prime": 32,
            "rational_rank_upper_bound": 32
          },
          "2": {
            "rank_mod_prime": 209,
            "rational_rank_upper_bound": 209
          },
          "3": {
            "rank_mod_prime": 437,
            "rational_rank_upper_bound": 437
          },
          "4": {
            "rank_mod_prime": 272,
            "rational_rank_upper_bound": 272
          }
        },
        "exact_filling_denominator": 1,
        "exact_filling_chain": [
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a3.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a3.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a3.1",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a3.1",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a4.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a4.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a4.1",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a2.1",
              "0.a4.1",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "0.a3.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "0.a3.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "0.a3.1",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "0.a3.1",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a2",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a2",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a2",
              "1.a3",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a2",
              "1.a4",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a3",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a3",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a4",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a3",
              "1.a4",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "0.a4.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "0.a4.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "0.a4.1",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "0.a4.1",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a2",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a2",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a2",
              "1.a3",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a2",
              "1.a4",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a3",
              "1.a3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a3",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a4",
              "1.a4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2",
              "0.a4",
              "1.a4",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a3.1",
              "1.a2.1",
              "1.a3.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a3.1",
              "1.a2.1",
              "1.a4.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a3.1",
              "1.a3.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a3.1",
              "1.a4.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a4.1",
              "1.a2.1",
              "1.a3.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a4.1",
              "1.a2.1",
              "1.a4.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a4.1",
              "1.a3.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a2.1",
              "0.a4.1",
              "1.a4.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1",
              "1.a3.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1",
              "1.a4.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "0.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "1.a3.1",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "1.a4.1",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.a3.1",
              "1.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1",
              "1.a3.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1",
              "1.a4.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "0.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a2",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a2",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a2",
              "1.a3",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a2",
              "1.a4",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a3",
              "1.a3.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a3",
              "1.xx",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a4",
              "1.a4.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.a4",
              "1.xx",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "0.xx",
              "1.xx",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "1.a3",
              "1.a3.1",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "1.a3",
              "1.xx",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "1.a4",
              "1.a4.1",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3",
              "1.a4",
              "1.xx",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3",
              "1.xx",
              "1.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "1.a3.1",
              "v0",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "1.a4.1",
              "v0",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3.1",
              "0.xx.1",
              "v0",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3.1",
              "1.a3.1",
              "1.xx.1",
              "v0",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a3.1",
              "1.a4.1",
              "1.xx.1",
              "v0",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a3.1",
              "1.xx.1",
              "v0",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.xx.1",
              "1.a3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.xx.1",
              "1.a4.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "0.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "1.a3.1",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "1.a4.1",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.a4.1",
              "1.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "0.xx.1",
              "1.a3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "0.xx.1",
              "1.a4.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "0.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a2",
              "1.a2.1",
              "1.a3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a2",
              "1.a2.1",
              "1.a4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a2",
              "1.a3",
              "1.a3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a2",
              "1.a4",
              "1.a4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a3",
              "1.a3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a3",
              "1.xx",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a4",
              "1.a4.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.a4",
              "1.xx",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "0.xx",
              "1.xx",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "1.a3",
              "1.a3.1",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "1.a3",
              "1.xx",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "1.a4",
              "1.a4.1",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4",
              "1.a4",
              "1.xx",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4",
              "1.xx",
              "1.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.xx.1",
              "1.a2.1",
              "1.a3.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.xx.1",
              "1.a2.1",
              "1.a4.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.xx.1",
              "1.a3.1",
              "v0",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.xx.1",
              "1.a4.1",
              "v0",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4.1",
              "0.xx.1",
              "v0",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4.1",
              "1.a3.1",
              "1.xx.1",
              "v0",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.a4.1",
              "1.a4.1",
              "1.xx.1",
              "v0",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.a4.1",
              "1.xx.1",
              "v0",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b3.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b3.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b3.1",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b3.1",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b4.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b4.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b4.1",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b2.1",
              "0.b4.1",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "0.b3.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "0.b3.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "0.b3.1",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "0.b3.1",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b2",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b2",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b2",
              "1.b3",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b2",
              "1.b4",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b3",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b3",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b4",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b3",
              "1.b4",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "0.b4.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "0.b4.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "0.b4.1",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "0.b4.1",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b2",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b2",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b2",
              "1.b3",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b2",
              "1.b4",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b3",
              "1.b3.1",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b3",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b4",
              "1.b4.1",
              "1.xx.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2",
              "0.b4",
              "1.b4",
              "1.xx",
              "1.xx.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b3.1",
              "1.b2.1",
              "1.b3.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b3.1",
              "1.b2.1",
              "1.b4.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b3.1",
              "1.b3.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b3.1",
              "1.b4.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b4.1",
              "1.b2.1",
              "1.b3.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b4.1",
              "1.b2.1",
              "1.b4.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b4.1",
              "1.b3.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b2.1",
              "0.b4.1",
              "1.b4.1",
              "1.xx.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1",
              "1.b3.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1",
              "1.b4.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "0.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "1.b3.1",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "1.b4.1",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.b3.1",
              "1.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1",
              "1.b3.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1",
              "1.b4.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "0.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b2",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b2",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b2",
              "1.b3",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b2",
              "1.b4",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b3",
              "1.b3.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b3",
              "1.xx",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b4",
              "1.b4.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.b4",
              "1.xx",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "0.xx",
              "1.xx",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "1.b3",
              "1.b3.1",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "1.b3",
              "1.xx",
              "1.xx.1",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "1.b4",
              "1.b4.1",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3",
              "1.b4",
              "1.xx",
              "1.xx.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3",
              "1.xx",
              "1.xx.1",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "1.b3.1",
              "v0",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "1.b4.1",
              "v0",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3.1",
              "0.xx.1",
              "v0",
              "x1.1",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3.1",
              "1.b3.1",
              "1.xx.1",
              "v0",
              "x1.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b3.1",
              "1.b4.1",
              "1.xx.1",
              "v0",
              "x2.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b3.1",
              "1.xx.1",
              "v0",
              "x1.1",
              "x2.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.xx.1",
              "1.b3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.xx.1",
              "1.b4.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "0.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "1.b3.1",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "1.b4.1",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.b4.1",
              "1.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "0.xx.1",
              "1.b3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "0.xx.1",
              "1.b4.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "0.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b2",
              "1.b2.1",
              "1.b3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b2",
              "1.b2.1",
              "1.b4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b2",
              "1.b3",
              "1.b3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b2",
              "1.b4",
              "1.b4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b3",
              "1.b3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b3",
              "1.xx",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b4",
              "1.b4.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.b4",
              "1.xx",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "0.xx",
              "1.xx",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "1.b3",
              "1.b3.1",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "1.b3",
              "1.xx",
              "1.xx.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "1.b4",
              "1.b4.1",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4",
              "1.b4",
              "1.xx",
              "1.xx.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4",
              "1.xx",
              "1.xx.1",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.xx.1",
              "1.b2.1",
              "1.b3.1",
              "v0"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.xx.1",
              "1.b2.1",
              "1.b4.1",
              "v0"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.xx.1",
              "1.b3.1",
              "v0",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.xx.1",
              "1.b4.1",
              "v0",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4.1",
              "0.xx.1",
              "v0",
              "x3.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4.1",
              "1.b3.1",
              "1.xx.1",
              "v0",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.b4.1",
              "1.b4.1",
              "1.xx.1",
              "v0",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.b4.1",
              "1.xx.1",
              "v0",
              "x3.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "0.xx.1",
              "1.a3.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx",
              "0.xx.1",
              "1.a4.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "0.xx.1",
              "1.b3.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "0.xx.1",
              "1.b4.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx",
              "1.a3",
              "1.a3.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "1.a3",
              "1.xx",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx",
              "1.a4",
              "1.a4.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx",
              "1.a4",
              "1.xx",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "1.b3",
              "1.b3.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx",
              "1.b3",
              "1.xx",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "1.b4",
              "1.b4.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx",
              "1.b4",
              "1.xx",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx.1",
              "1.a3.1",
              "v0",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "0.xx.1",
              "1.a4.1",
              "v0",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx.1",
              "1.b3.1",
              "v0",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "0.xx.1",
              "1.b4.1",
              "v0",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.a3",
              "1.a3.1",
              "1.xx.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.a3",
              "1.xx",
              "1.xx.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.a3.1",
              "1.xx.1",
              "v0",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.a4",
              "1.a4.1",
              "1.xx.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.a4",
              "1.xx",
              "1.xx.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.a4.1",
              "1.xx.1",
              "v0",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.b3",
              "1.b3.1",
              "1.xx.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.b3",
              "1.xx",
              "1.xx.1",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.b3.1",
              "1.xx.1",
              "v0",
              "x1.1",
              "x4.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.b4",
              "1.b4.1",
              "1.xx.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": -1
          },
          {
            "simplex": [
              "1.b4",
              "1.xx",
              "1.xx.1",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          },
          {
            "simplex": [
              "1.b4.1",
              "1.xx.1",
              "v0",
              "x2.1",
              "x3.1"
            ],
            "coefficient": 1
          }
        ],
        "filling_equation_verified_over_integers": true,
        "complementary_register_cycles_independent_mod_boundaries": 3,
        "register_intersection": "Exactly the intended rank-one line: explicit filling plus 2^n-1 independent complementary register cycles."
      },
      "zero_weight_certificate": {
        "register_vertices": [
          "0.a2",
          "0.a3",
          "0.a4",
          "0.b2",
          "0.b3",
          "0.b4",
          "0.xx",
          "1.a2",
          "1.a3",
          "1.a4",
          "1.b2",
          "1.b3",
          "1.b4",
          "1.xx"
        ],
        "register_cycle_dimension": 4,
        "central_bulk_dimension": 112,
        "differential_pair_rank_mod_prime": 596,
        "rational_rank_upper_bound_from_known_kernel": 596,
        "kernel_exactly_register_cycles_plus_central_bulk": true,
        "projected_bulk_pair_zero_constant_term": true,
        "projected_bulk_pair_annihilates_register_cycles": true,
        "central_vertex_has_only_new_neighbors": true,
        "bulk_gram_prime": 1000003,
        "bulk_gram_determinant_mod_prime": 655970,
        "bulk_gram_infinity_norm": 12,
        "rational_lower_bound_for_unscaled_pair_singular_value": {
          "numerator": 1,
          "denominator": "7384133797593879188991495862550756538467726049485655326421674303972301981707930955969882576921871896160099115453179232256"
        },
        "zero_weight_gram_infinity_norm": 12,
        "derivative_gram_infinity_norm": 13,
        "unweighted_gram_infinity_norm": 17,
        "weighted_gap_exponent": 10
      }
    },
    "state_01m10": {
      "status": "PASS",
      "state_function": "state_01m10",
      "projector": {
        "qubits": 2,
        "basis_order": [
          "00",
          "01",
          "10",
          "11"
        ],
        "integer_amplitudes": [
          0,
          1,
          -1,
          0
        ],
        "source_relation": "Logical X on the second bowtie maps |00>-|11> to |01>-|10>."
      },
      "graph": {
        "vertices": [
          "0.a2",
          "0.a2.1",
          "0.a3",
          "0.a3.1",
          "0.a4",
          "0.a4.1",
          "0.b2",
          "0.b2.1",
          "0.b3",
          "0.b3.1",
          "0.b4",
          "0.b4.1",
          "0.xx",
          "0.xx.1",
          "1.a2",
          "1.a2.1",
          "1.a3",
          "1.a3.1",
          "1.a4",
          "1.a4.1",
          "1.b2",
          "1.b2.1",
          "1.b3",
          "1.b3.1",
          "1.b4",
          "1.b4.1",
          "1.xx",
          "1.xx.1",
          "v0",
          "x1.1",
          "x2.1",
          "x3.1",
          "x4.1"
        ],
        "edges": [
          [
            "0.a2",
            "0.a2.1"
          ],
          [
            "0.a2",
            "0.a3"
          ],
          [
            "0.a2",
            "0.a3.1"
          ],
          [
            "0.a2",
            "0.a4"
          ],
          [
            "0.a2",
            "0.a4.1"
          ],
          [
            "0.a2",
            "1.a2"
          ],
          [
            "0.a2",
            "1.a3"
          ],
          [
            "0.a2",
            "1.a4"
          ],
          [
            "0.a2",
            "1.b2"
          ],
          [
            "0.a2",
            "1.b2.1"
          ],
          [
            "0.a2",
            "1.b3"
          ],
          [
            "0.a2",
            "1.b3.1"
          ],
          [
            "0.a2",
            "1.b4"
          ],
          [
            "0.a2",
            "1.b4.1"
          ],
          [
            "0.a2",
            "1.xx"
          ],
          [
            "0.a2",
            "1.xx.1"
          ],
          [
            "0.a2.1",
            "0.a3.1"
          ],
          [
            "0.a2.1",
            "0.a4.1"
          ],
          [
            "0.a2.1",
            "1.b2.1"
          ],
          [
            "0.a2.1",
            "1.b3.1"
          ],
          [
            "0.a2.1",
            "1.b4.1"
          ],
          [
            "0.a2.1",
            "1.xx.1"
          ],
          [
            "0.a2.1",
            "v0"
          ],
          [
            "0.a3",
            "0.a3.1"
          ],
          [
            "0.a3",
            "0.xx"
          ],
          [
            "0.a3",
            "0.xx.1"
          ],
          [
            "0.a3",
            "1.a2"
          ],
          [
            "0.a3",
            "1.a3"
          ],
          [
            "0.a3",
            "1.a4"
          ],
          [
            "0.a3",
            "1.b2"
          ],
          [
            "0.a3",
            "1.b2.1"
          ],
          [
            "0.a3",
            "1.b3"
          ],
          [
            "0.a3",
            "1.b3.1"
          ],
          [
            "0.a3",
            "1.b4"
          ],
          [
            "0.a3",
            "1.b4.1"
          ],
          [
            "0.a3",
            "1.xx"
          ],
          [
            "0.a3",
            "1.xx.1"
          ],
          [
            "0.a3",
            "x1.1"
          ],
          [
            "0.a3",
            "x2.1"
          ],
          [
            "0.a3.1",
            "0.xx.1"
          ],
          [
            "0.a3.1",
            "1.b2.1"
          ],
          [
            "0.a3.1",
            "1.b3.1"
          ],
          [
            "0.a3.1",
            "1.b4.1"
          ],
          [
            "0.a3.1",
            "1.xx.1"
          ],
          [
            "0.a3.1",
            "v0"
          ],
          [
            "0.a3.1",
            "x1.1"
          ],
          [
            "0.a3.1",
            "x2.1"
          ],
          [
            "0.a4",
            "0.a4.1"
          ],
          [
            "0.a4",
            "0.xx"
          ],
          [
            "0.a4",
            "0.xx.1"
          ],
          [
            "0.a4",
            "1.a2"
          ],
          [
            "0.a4",
            "1.a3"
          ],
          [
            "0.a4",
            "1.a4"
          ],
          [
            "0.a4",
            "1.b2"
          ],
          [
            "0.a4",
            "1.b2.1"
          ],
          [
            "0.a4",
            "1.b3"
          ],
          [
            "0.a4",
            "1.b3.1"
          ],
          [
            "0.a4",
            "1.b4"
          ],
          [
            "0.a4",
            "1.b4.1"
          ],
          [
            "0.a4",
            "1.xx"
          ],
          [
            "0.a4",
            "1.xx.1"
          ],
          [
            "0.a4",
            "x3.1"
          ],
          [
            "0.a4",
            "x4.1"
          ],
          [
            "0.a4.1",
            "0.xx.1"
          ],
          [
            "0.a4.1",
            "1.b2.1"
          ],
          [
            "0.a4.1",
            "1.b3.1"
          ],
          [
            "0.a4.1",
            "1.b4.1"
          ],
          [
            "0.a4.1",
            "1.xx.1"
          ],
          [
            "0.a4.1",
            "v0"
          ],
          [
            "0.a4.1",
            "x3.1"
          ],
          [
            "0.a4.1",
            "x4.1"
          ],
          [
            "0.b2",
            "0.b2.1"
          ],
          [
            "0.b2",
            "0.b3"
          ],
          [
            "0.b2",
            "0.b3.1"
          ],
          [
            "0.b2",
            "0.b4"
          ],
          [
            "0.b2",
            "0.b4.1"
          ],
          [
            "0.b2",
            "1.a2"
          ],
          [
            "0.b2",
            "1.a2.1"
          ],
          [
            "0.b2",
            "1.a3"
          ],
          [
            "0.b2",
            "1.a3.1"
          ],
          [
            "0.b2",
            "1.a4"
          ],
          [
            "0.b2",
            "1.a4.1"
          ],
          [
            "0.b2",
            "1.b2"
          ],
          [
            "0.b2",
            "1.b3"
          ],
          [
            "0.b2",
            "1.b4"
          ],
          [
            "0.b2",
            "1.xx"
          ],
          [
            "0.b2",
            "1.xx.1"
          ],
          [
            "0.b2.1",
            "0.b3.1"
          ],
          [
            "0.b2.1",
            "0.b4.1"
          ],
          [
            "0.b2.1",
            "1.a2.1"
          ],
          [
            "0.b2.1",
            "1.a3.1"
          ],
          [
            "0.b2.1",
            "1.a4.1"
          ],
          [
            "0.b2.1",
            "1.xx.1"
          ],
          [
            "0.b2.1",
            "v0"
          ],
          [
            "0.b3",
            "0.b3.1"
          ],
          [
            "0.b3",
            "0.xx"
          ],
          [
            "0.b3",
            "0.xx.1"
          ],
          [
            "0.b3",
            "1.a2"
          ],
          [
            "0.b3",
            "1.a2.1"
          ],
          [
            "0.b3",
            "1.a3"
          ],
          [
            "0.b3",
            "1.a3.1"
          ],
          [
            "0.b3",
            "1.a4"
          ],
          [
            "0.b3",
            "1.a4.1"
          ],
          [
            "0.b3",
            "1.b2"
          ],
          [
            "0.b3",
            "1.b3"
          ],
          [
            "0.b3",
            "1.b4"
          ],
          [
            "0.b3",
            "1.xx"
          ],
          [
            "0.b3",
            "1.xx.1"
          ],
          [
            "0.b3",
            "x1.1"
          ],
          [
            "0.b3",
            "x2.1"
          ],
          [
            "0.b3.1",
            "0.xx.1"
          ],
          [
            "0.b3.1",
            "1.a2.1"
          ],
          [
            "0.b3.1",
            "1.a3.1"
          ],
          [
            "0.b3.1",
            "1.a4.1"
          ],
          [
            "0.b3.1",
            "1.xx.1"
          ],
          [
            "0.b3.1",
            "v0"
          ],
          [
            "0.b3.1",
            "x1.1"
          ],
          [
            "0.b3.1",
            "x2.1"
          ],
          [
            "0.b4",
            "0.b4.1"
          ],
          [
            "0.b4",
            "0.xx"
          ],
          [
            "0.b4",
            "0.xx.1"
          ],
          [
            "0.b4",
            "1.a2"
          ],
          [
            "0.b4",
            "1.a2.1"
          ],
          [
            "0.b4",
            "1.a3"
          ],
          [
            "0.b4",
            "1.a3.1"
          ],
          [
            "0.b4",
            "1.a4"
          ],
          [
            "0.b4",
            "1.a4.1"
          ],
          [
            "0.b4",
            "1.b2"
          ],
          [
            "0.b4",
            "1.b3"
          ],
          [
            "0.b4",
            "1.b4"
          ],
          [
            "0.b4",
            "1.xx"
          ],
          [
            "0.b4",
            "1.xx.1"
          ],
          [
            "0.b4",
            "x3.1"
          ],
          [
            "0.b4",
            "x4.1"
          ],
          [
            "0.b4.1",
            "0.xx.1"
          ],
          [
            "0.b4.1",
            "1.a2.1"
          ],
          [
            "0.b4.1",
            "1.a3.1"
          ],
          [
            "0.b4.1",
            "1.a4.1"
          ],
          [
            "0.b4.1",
            "1.xx.1"
          ],
          [
            "0.b4.1",
            "v0"
          ],
          [
            "0.b4.1",
            "x3.1"
          ],
          [
            "0.b4.1",
            "x4.1"
          ],
          [
            "0.xx",
            "0.xx.1"
          ],
          [
            "0.xx",
            "1.a2"
          ],
          [
            "0.xx",
            "1.a2.1"
          ],
          [
            "0.xx",
            "1.a3"
          ],
          [
            "0.xx",
            "1.a3.1"
          ],
          [
            "0.xx",
            "1.a4"
          ],
          [
            "0.xx",
            "1.a4.1"
          ],
          [
            "0.xx",
            "1.b2"
          ],
          [
            "0.xx",
            "1.b2.1"
          ],
          [
            "0.xx",
            "1.b3"
          ],
          [
            "0.xx",
            "1.b3.1"
          ],
          [
            "0.xx",
            "1.b4"
          ],
          [
            "0.xx",
            "1.b4.1"
          ],
          [
            "0.xx",
            "1.xx"
          ],
          [
            "0.xx",
            "x1.1"
          ],
          [
            "0.xx",
            "x2.1"
          ],
          [
            "0.xx",
            "x3.1"
          ],
          [
            "0.xx",
            "x4.1"
          ],
          [
            "0.xx.1",
            "1.a2.1"
          ],
          [
            "0.xx.1",
            "1.a3.1"
          ],
          [
            "0.xx.1",
            "1.a4.1"
          ],
          [
            "0.xx.1",
            "1.b2.1"
          ],
          [
            "0.xx.1",
            "1.b3.1"
          ],
          [
            "0.xx.1",
            "1.b4.1"
          ],
          [
            "0.xx.1",
            "v0"
          ],
          [
            "0.xx.1",
            "x1.1"
          ],
          [
            "0.xx.1",
            "x2.1"
          ],
          [
            "0.xx.1",
            "x3.1"
          ],
          [
            "0.xx.1",
            "x4.1"
          ],
          [
            "1.a2",
            "1.a2.1"
          ],
          [
            "1.a2",
            "1.a3"
          ],
          [
            "1.a2",
            "1.a3.1"
          ],
          [
            "1.a2",
            "1.a4"
          ],
          [
            "1.a2",
            "1.a4.1"
          ],
          [
            "1.a2.1",
            "1.a3.1"
          ],
          [
            "1.a2.1",
            "1.a4.1"
          ],
          [
            "1.a2.1",
            "v0"
          ],
          [
            "1.a3",
            "1.a3.1"
          ],
          [
            "1.a3",
            "1.xx"
          ],
          [
            "1.a3",
            "1.xx.1"
          ],
          [
            "1.a3",
            "x1.1"
          ],
          [
            "1.a3",
            "x4.1"
          ],
          [
            "1.a3.1",
            "1.xx.1"
          ],
          [
            "1.a3.1",
            "v0"
          ],
          [
            "1.a3.1",
            "x1.1"
          ],
          [
            "1.a3.1",
            "x4.1"
          ],
          [
            "1.a4",
            "1.a4.1"
          ],
          [
            "1.a4",
            "1.xx"
          ],
          [
            "1.a4",
            "1.xx.1"
          ],
          [
            "1.a4",
            "x2.1"
          ],
          [
            "1.a4",
            "x3.1"
          ],
          [
            "1.a4.1",
            "1.xx.1"
          ],
          [
            "1.a4.1",
            "v0"
          ],
          [
            "1.a4.1",
            "x2.1"
          ],
          [
            "1.a4.1",
            "x3.1"
          ],
          [
            "1.b2",
            "1.b2.1"
          ],
          [
            "1.b2",
            "1.b3"
          ],
          [
            "1.b2",
            "1.b3.1"
          ],
          [
            "1.b2",
            "1.b4"
          ],
          [
            "1.b2",
            "1.b4.1"
          ],
          [
            "1.b2.1",
            "1.b3.1"
          ],
          [
            "1.b2.1",
            "1.b4.1"
          ],
          [
            "1.b2.1",
            "v0"
          ],
          [
            "1.b3",
            "1.b3.1"
          ],
          [
            "1.b3",
            "1.xx"
          ],
          [
            "1.b3",
            "1.xx.1"
          ],
          [
            "1.b3",
            "x1.1"
          ],
          [
            "1.b3",
            "x4.1"
          ],
          [
            "1.b3.1",
            "1.xx.1"
          ],
          [
            "1.b3.1",
            "v0"
          ],
          [
            "1.b3.1",
            "x1.1"
          ],
          [
            "1.b3.1",
            "x4.1"
          ],
          [
            "1.b4",
            "1.b4.1"
          ],
          [
            "1.b4",
            "1.xx"
          ],
          [
            "1.b4",
            "1.xx.1"
          ],
          [
            "1.b4",
            "x2.1"
          ],
          [
            "1.b4",
            "x3.1"
          ],
          [
            "1.b4.1",
            "1.xx.1"
          ],
          [
            "1.b4.1",
            "v0"
          ],
          [
            "1.b4.1",
            "x2.1"
          ],
          [
            "1.b4.1",
            "x3.1"
          ],
          [
            "1.xx",
            "1.xx.1"
          ],
          [
            "1.xx",
            "x1.1"
          ],
          [
            "1.xx",
            "x2.1"
          ],
          [
            "1.xx",
            "x3.1"
          ],
          [
            "1.xx",
            "x4.1"
          ],
          [
            "1.xx.1",
            "v0"
          ],
          [
            "1.xx.1",
            "x1.1"
          ],
          [
            "1.xx.1",
            "x2.1"
          ],
          [
            "1.xx.1",
            "x3.1"
          ],
          [
            "1.xx.1",
            "x4.1"
          ],
          [
            "v0",
            "x1.1"
          ],
          [
            "v0",
            "x2.1"
          ],
          [
            "v0",
            "x3.1"
          ],
          [
            "v0",
            "x4.1"
          ],
          [
            "x1.1",
            "x2.1"
          ],
          [
            "x1.1",
            "x4.1"
          ],
          [
            "x2.1",
            "x3.1"
          ],
          [
            "x3.1",
            "x4.1"
          ]
        ],
        "simplex_counts": {
          "0": 33,
          "1": 241,
          "2": 646,
          "3": 712,
          "4": 272
        },
        "maximum_dimension": 4
      },
      "transport_certificate": {
        "weight_preserving_graph_isomorphism": true,
        "all_private_vertices_mapped": true,
        "all_cliques_transport_bijectively": true,
        "exact_integer_filling_transport": true,
        "transported_filling_terms": 248,
        "zero_weight_kernel_and_bulk_pair": "Transported by signed permutation chain isometries in every degree.",
        "same_constants_as": "state_00m11"
      }
    }
  },
  "consequence": {
    "base_atom_types_under_finite_criterion": [
      "|0>-|1>",
      "|00>-|11>",
      "|01>-|10>",
      "four Hadamard three-term atoms by the separate orbit certificate",
      "basis atoms by the separate cone certificate"
    ],
    "guard_closure": "Conditional on the separately reviewed selected-cycle lemma.",
    "safe_total_locality": 6,
    "safe_weighted_gap_exponent": 26
  },
  "not_certified": [
    "Source priority or full-paper novelty",
    "Unrestricted complexity-class equivalence",
    "Optimal spectral valuation or practical performance",
    "Complete end-to-end reduction integration"
  ]
}


==> anc/RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json <==
{
  "status": "PASS",
  "scope": "Exact target homology, intended filling, zero-weight kernel, and central-relative-bulk injectivity for one source graph; not the complete guarded palette",
  "source": {
    "url": "https://github.com/DorianRudolph/QMA1-gateset-paper/blob/30ac70e5dacdecce97c38d801c128ec3ed93a96a/gadget_homology.py",
    "commit": "30ac70e5dacdecce97c38d801c128ec3ed93a96a",
    "sha256": "c8918f9e037ae79796bb65640170c8e60f31883625d24348f3476f7644dcd29a",
    "function": "state_00m10m11",
    "upstream_license": "GPLv2-or-later",
    "execution": "Only inspected graph-building AST definitions; stopped before Sage operations"
  },
  "projector": {
    "integer_amplitudes_00_01_10_11": [
      1,
      0,
      -1,
      -1
    ],
    "relation_to_requested_representative": "Overall minus sign; same rank-one projector"
  },
  "graph": {
    "vertices": [
      "0.a2",
      "0.a2.1",
      "0.a3",
      "0.a3.1",
      "0.a4",
      "0.a4.1",
      "0.b2",
      "0.b2.1",
      "0.b2_.1",
      "0.b3",
      "0.b3.1",
      "0.b3_.1",
      "0.b4",
      "0.b4.1",
      "0.b4_.1",
      "0.xx",
      "0.xx.1",
      "1.a2",
      "1.a2.1",
      "1.a2_.1",
      "1.a3",
      "1.a3.1",
      "1.a3_.1",
      "1.a4",
      "1.a4.1",
      "1.a4_.1",
      "1.b2",
      "1.b2.1",
      "1.b3",
      "1.b3.1",
      "1.b4",
      "1.b4.1",
      "1.xx",
      "1.xx.1",
      "v0",
      "x1.1",
      "x2.1",
      "x3.1",
      "x4.1",
      "x5.1",
      "x6.1"
    ],
    "edges": [
      [
        "0.a2",
        "0.a2.1"
      ],
      [
        "0.a2",
        "0.a3"
      ],
      [
        "0.a2",
        "0.a3.1"
      ],
      [
        "0.a2",
        "0.a4"
      ],
      [
        "0.a2",
        "0.a4.1"
      ],
      [
        "0.a2",
        "1.a2"
      ],
      [
        "0.a2",
        "1.a2.1"
      ],
      [
        "0.a2",
        "1.a3"
      ],
      [
        "0.a2",
        "1.a3.1"
      ],
      [
        "0.a2",
        "1.a4"
      ],
      [
        "0.a2",
        "1.a4.1"
      ],
      [
        "0.a2",
        "1.b2"
      ],
      [
        "0.a2",
        "1.b3"
      ],
      [
        "0.a2",
        "1.b4"
      ],
      [
        "0.a2",
        "1.xx"
      ],
      [
        "0.a2",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "0.a3.1"
      ],
      [
        "0.a2.1",
        "0.a4.1"
      ],
      [
        "0.a2.1",
        "1.a2.1"
      ],
      [
        "0.a2.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "v0"
      ],
      [
        "0.a3",
        "0.a3.1"
      ],
      [
        "0.a3",
        "0.xx"
      ],
      [
        "0.a3",
        "0.xx.1"
      ],
      [
        "0.a3",
        "1.a2"
      ],
      [
        "0.a3",
        "1.a2.1"
      ],
      [
        "0.a3",
        "1.a3"
      ],
      [
        "0.a3",
        "1.a3.1"
      ],
      [
        "0.a3",
        "1.a4"
      ],
      [
        "0.a3",
        "1.a4.1"
      ],
      [
        "0.a3",
        "1.b2"
      ],
      [
        "0.a3",
        "1.b3"
      ],
      [
        "0.a3",
        "1.b4"
      ],
      [
        "0.a3",
        "1.xx"
      ],
      [
        "0.a3",
        "1.xx.1"
      ],
      [
        "0.a3",
        "x1.1"
      ],
      [
        "0.a3",
        "x2.1"
      ],
      [
        "0.a3.1",
        "0.xx.1"
      ],
      [
        "0.a3.1",
        "1.a2.1"
      ],
      [
        "0.a3.1",
        "1.a3.1"
      ],
      [
        "0.a3.1",
        "1.a4.1"
      ],
      [
        "0.a3.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "v0"
      ],
      [
        "0.a3.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "x2.1"
      ],
      [
        "0.a4",
        "0.a4.1"
      ],
      [
        "0.a4",
        "0.xx"
      ],
      [
        "0.a4",
        "0.xx.1"
      ],
      [
        "0.a4",
        "1.a2"
      ],
      [
        "0.a4",
        "1.a2.1"
      ],
      [
        "0.a4",
        "1.a3"
      ],
      [
        "0.a4",
        "1.a3.1"
      ],
      [
        "0.a4",
        "1.a4"
      ],
      [
        "0.a4",
        "1.a4.1"
      ],
      [
        "0.a4",
        "1.b2"
      ],
      [
        "0.a4",
        "1.b3"
      ],
      [
        "0.a4",
        "1.b4"
      ],
      [
        "0.a4",
        "1.xx"
      ],
      [
        "0.a4",
        "1.xx.1"
      ],
      [
        "0.a4",
        "x3.1"
      ],
      [
        "0.a4",
        "x4.1"
      ],
      [
        "0.a4.1",
        "0.xx.1"
      ],
      [
        "0.a4.1",
        "1.a2.1"
      ],
      [
        "0.a4.1",
        "1.a3.1"
      ],
      [
        "0.a4.1",
        "1.a4.1"
      ],
      [
        "0.a4.1",
        "1.xx.1"
      ],
      [
        "0.a4.1",
        "v0"
      ],
      [
        "0.a4.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "x4.1"
      ],
      [
        "0.b2",
        "0.b2.1"
      ],
      [
        "0.b2",
        "0.b2_.1"
      ],
      [
        "0.b2",
        "0.b3"
      ],
      [
        "0.b2",
        "0.b3.1"
      ],
      [
        "0.b2",
        "0.b3_.1"
      ],
      [
        "0.b2",
        "0.b4"
      ],
      [
        "0.b2",
        "0.b4.1"
      ],
      [
        "0.b2",
        "0.b4_.1"
      ],
      [
        "0.b2",
        "1.a2"
      ],
      [
        "0.b2",
        "1.a2_.1"
      ],
      [
        "0.b2",
        "1.a3"
      ],
      [
        "0.b2",
        "1.a3_.1"
      ],
      [
        "0.b2",
        "1.a4"
      ],
      [
        "0.b2",
        "1.a4_.1"
      ],
      [
        "0.b2",
        "1.b2"
      ],
      [
        "0.b2",
        "1.b2.1"
      ],
      [
        "0.b2",
        "1.b3"
      ],
      [
        "0.b2",
        "1.b3.1"
      ],
      [
        "0.b2",
        "1.b4"
      ],
      [
        "0.b2",
        "1.b4.1"
      ],
      [
        "0.b2",
        "1.xx"
      ],
      [
        "0.b2",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "0.b3.1"
      ],
      [
        "0.b2.1",
        "0.b4.1"
      ],
      [
        "0.b2.1",
        "1.b2.1"
      ],
      [
        "0.b2.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "v0"
      ],
      [
        "0.b2_.1",
        "0.b3_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1"
      ],
      [
        "0.b2_.1",
        "1.a2_.1"
      ],
      [
        "0.b2_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "v0"
      ],
      [
        "0.b3",
        "0.b3.1"
      ],
      [
        "0.b3",
        "0.b3_.1"
      ],
      [
        "0.b3",
        "0.xx"
      ],
      [
        "0.b3",
        "0.xx.1"
      ],
      [
        "0.b3",
        "1.a2"
      ],
      [
        "0.b3",
        "1.a2_.1"
      ],
      [
        "0.b3",
        "1.a3"
      ],
      [
        "0.b3",
        "1.a3_.1"
      ],
      [
        "0.b3",
        "1.a4"
      ],
      [
        "0.b3",
        "1.a4_.1"
      ],
      [
        "0.b3",
        "1.b2"
      ],
      [
        "0.b3",
        "1.b2.1"
      ],
      [
        "0.b3",
        "1.b3"
      ],
      [
        "0.b3",
        "1.b3.1"
      ],
      [
        "0.b3",
        "1.b4"
      ],
      [
        "0.b3",
        "1.b4.1"
      ],
      [
        "0.b3",
        "1.xx"
      ],
      [
        "0.b3",
        "1.xx.1"
      ],
      [
        "0.b3",
        "x2.1"
      ],
      [
        "0.b3",
        "x3.1"
      ],
      [
        "0.b3",
        "x5.1"
      ],
      [
        "0.b3",
        "x6.1"
      ],
      [
        "0.b3.1",
        "0.xx.1"
      ],
      [
        "0.b3.1",
        "1.b2.1"
      ],
      [
        "0.b3.1",
        "1.b3.1"
      ],
      [
        "0.b3.1",
        "1.b4.1"
      ],
      [
        "0.b3.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "v0"
      ],
      [
        "0.b3.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "x3.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1"
      ],
      [
        "0.b3_.1",
        "1.a2_.1"
      ],
      [
        "0.b3_.1",
        "1.a3_.1"
      ],
      [
        "0.b3_.1",
        "1.a4_.1"
      ],
      [
        "0.b3_.1",
        "1.xx.1"
      ],
      [
        "0.b3_.1",
        "v0"
      ],
      [
        "0.b3_.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "x6.1"
      ],
      [
        "0.b4",
        "0.b4.1"
      ],
      [
        "0.b4",
        "0.b4_.1"
      ],
      [
        "0.b4",
        "0.xx"
      ],
      [
        "0.b4",
        "0.xx.1"
      ],
      [
        "0.b4",
        "1.a2"
      ],
      [
        "0.b4",
        "1.a2_.1"
      ],
      [
        "0.b4",
        "1.a3"
      ],
      [
        "0.b4",
        "1.a3_.1"
      ],
      [
        "0.b4",
        "1.a4"
      ],
      [
        "0.b4",
        "1.a4_.1"
      ],
      [
        "0.b4",
        "1.b2"
      ],
      [
        "0.b4",
        "1.b2.1"
      ],
      [
        "0.b4",
        "1.b3"
      ],
      [
        "0.b4",
        "1.b3.1"
      ],
      [
        "0.b4",
        "1.b4"
      ],
      [
        "0.b4",
        "1.b4.1"
      ],
      [
        "0.b4",
        "1.xx"
      ],
      [
        "0.b4",
        "1.xx.1"
      ],
      [
        "0.b4",
        "x1.1"
      ],
      [
        "0.b4",
        "x4.1"
      ],
      [
        "0.b4",
        "x5.1"
      ],
      [
        "0.b4",
        "x6.1"
      ],
      [
        "0.b4.1",
        "0.xx.1"
      ],
      [
        "0.b4.1",
        "1.b2.1"
      ],
      [
        "0.b4.1",
        "1.b3.1"
      ],
      [
        "0.b4.1",
        "1.b4.1"
      ],
      [
        "0.b4.1",
        "1.xx.1"
      ],
      [
        "0.b4.1",
        "v0"
      ],
      [
        "0.b4.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "x6.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1"
      ],
      [
        "0.b4_.1",
        "1.a2_.1"
      ],
      [
        "0.b4_.1",
        "1.a3_.1"
      ],
      [
        "0.b4_.1",
        "1.a4_.1"
      ],
      [
        "0.b4_.1",
        "1.xx.1"
      ],
      [
        "0.b4_.1",
        "v0"
      ],
      [
        "0.b4_.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "x4.1"
      ],
      [
        "0.xx",
        "0.xx.1"
      ],
      [
        "0.xx",
        "1.a2"
      ],
      [
        "0.xx",
        "1.a2.1"
      ],
      [
        "0.xx",
        "1.a2_.1"
      ],
      [
        "0.xx",
        "1.a3"
      ],
      [
        "0.xx",
        "1.a3.1"
      ],
      [
        "0.xx",
        "1.a3_.1"
      ],
      [
        "0.xx",
        "1.a4"
      ],
      [
        "0.xx",
        "1.a4.1"
      ],
      [
        "0.xx",
        "1.a4_.1"
      ],
      [
        "0.xx",
        "1.b2"
      ],
      [
        "0.xx",
        "1.b2.1"
      ],
      [
        "0.xx",
        "1.b3"
      ],
      [
        "0.xx",
        "1.b3.1"
      ],
      [
        "0.xx",
        "1.b4"
      ],
      [
        "0.xx",
        "1.b4.1"
      ],
      [
        "0.xx",
        "1.xx"
      ],
      [
        "0.xx",
        "x1.1"
      ],
      [
        "0.xx",
        "x2.1"
      ],
      [
        "0.xx",
        "x3.1"
      ],
      [
        "0.xx",
        "x4.1"
      ],
      [
        "0.xx",
        "x5.1"
      ],
      [
        "0.xx",
        "x6.1"
      ],
      [
        "0.xx.1",
        "1.a2.1"
      ],
      [
        "0.xx.1",
        "1.a2_.1"
      ],
      [
        "0.xx.1",
        "1.a3.1"
      ],
      [
        "0.xx.1",
        "1.a3_.1"
      ],
      [
        "0.xx.1",
        "1.a4.1"
      ],
      [
        "0.xx.1",
        "1.a4_.1"
      ],
      [
        "0.xx.1",
        "1.b2.1"
      ],
      [
        "0.xx.1",
        "1.b3.1"
      ],
      [
        "0.xx.1",
        "1.b4.1"
      ],
      [
        "0.xx.1",
        "v0"
      ],
      [
        "0.xx.1",
        "x1.1"
      ],
      [
        "0.xx.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "x6.1"
      ],
      [
        "1.a2",
        "1.a2.1"
      ],
      [
        "1.a2",
        "1.a2_.1"
      ],
      [
        "1.a2",
        "1.a3"
      ],
      [
        "1.a2",
        "1.a3.1"
      ],
      [
        "1.a2",
        "1.a3_.1"
      ],
      [
        "1.a2",
        "1.a4"
      ],
      [
        "1.a2",
        "1.a4.1"
      ],
      [
        "1.a2",
        "1.a4_.1"
      ],
      [
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "1.a2.1",
        "v0"
      ],
      [
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "1.a2_.1",
        "v0"
      ],
      [
        "1.a3",
        "1.a3.1"
      ],
      [
        "1.a3",
        "1.a3_.1"
      ],
      [
        "1.a3",
        "1.xx"
      ],
      [
        "1.a3",
        "1.xx.1"
      ],
      [
        "1.a3",
        "x1.1"
      ],
      [
        "1.a3",
        "x4.1"
      ],
      [
        "1.a3",
        "x5.1"
      ],
      [
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "1.a3.1",
        "v0"
      ],
      [
        "1.a3.1",
        "x1.1"
      ],
      [
        "1.a3.1",
        "x4.1"
      ],
      [
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "1.a3_.1",
        "v0"
      ],
      [
        "1.a3_.1",
        "x1.1"
      ],
      [
        "1.a3_.1",
        "x5.1"
      ],
      [
        "1.a4",
        "1.a4.1"
      ],
      [
        "1.a4",
        "1.a4_.1"
      ],
      [
        "1.a4",
        "1.xx"
      ],
      [
        "1.a4",
        "1.xx.1"
      ],
      [
        "1.a4",
        "x2.1"
      ],
      [
        "1.a4",
        "x3.1"
      ],
      [
        "1.a4",
        "x4.1"
      ],
      [
        "1.a4",
        "x6.1"
      ],
      [
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "1.a4.1",
        "v0"
      ],
      [
        "1.a4.1",
        "x2.1"
      ],
      [
        "1.a4.1",
        "x3.1"
      ],
      [
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "1.a4_.1",
        "v0"
      ],
      [
        "1.a4_.1",
        "x4.1"
      ],
      [
        "1.a4_.1",
        "x6.1"
      ],
      [
        "1.b2",
        "1.b2.1"
      ],
      [
        "1.b2",
        "1.b3"
      ],
      [
        "1.b2",
        "1.b3.1"
      ],
      [
        "1.b2",
        "1.b4"
      ],
      [
        "1.b2",
        "1.b4.1"
      ],
      [
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "1.b2.1",
        "v0"
      ],
      [
        "1.b3",
        "1.b3.1"
      ],
      [
        "1.b3",
        "1.xx"
      ],
      [
        "1.b3",
        "1.xx.1"
      ],
      [
        "1.b3",
        "x2.1"
      ],
      [
        "1.b3",
        "x5.1"
      ],
      [
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "1.b3.1",
        "v0"
      ],
      [
        "1.b3.1",
        "x2.1"
      ],
      [
        "1.b3.1",
        "x5.1"
      ],
      [
        "1.b4",
        "1.b4.1"
      ],
      [
        "1.b4",
        "1.xx"
      ],
      [
        "1.b4",
        "1.xx.1"
      ],
      [
        "1.b4",
        "x3.1"
      ],
      [
        "1.b4",
        "x6.1"
      ],
      [
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "1.b4.1",
        "v0"
      ],
      [
        "1.b4.1",
        "x3.1"
      ],
      [
        "1.b4.1",
        "x6.1"
      ],
      [
        "1.xx",
        "1.xx.1"
      ],
      [
        "1.xx",
        "x1.1"
      ],
      [
        "1.xx",
        "x2.1"
      ],
      [
        "1.xx",
        "x3.1"
      ],
      [
        "1.xx",
        "x4.1"
      ],
      [
        "1.xx",
        "x5.1"
      ],
      [
        "1.xx",
        "x6.1"
      ],
      [
        "1.xx.1",
        "v0"
      ],
      [
        "1.xx.1",
        "x1.1"
      ],
      [
        "1.xx.1",
        "x2.1"
      ],
      [
        "1.xx.1",
        "x3.1"
      ],
      [
        "1.xx.1",
        "x4.1"
      ],
      [
        "1.xx.1",
        "x5.1"
      ],
      [
        "1.xx.1",
        "x6.1"
      ],
      [
        "v0",
        "x1.1"
      ],
      [
        "v0",
        "x2.1"
      ],
      [
        "v0",
        "x3.1"
      ],
      [
        "v0",
        "x4.1"
      ],
      [
        "v0",
        "x5.1"
      ],
      [
        "v0",
        "x6.1"
      ],
      [
        "x1.1",
        "x2.1"
      ],
      [
        "x1.1",
        "x4.1"
      ],
      [
        "x1.1",
        "x5.1"
      ],
      [
        "x2.1",
        "x3.1"
      ],
      [
        "x2.1",
        "x5.1"
      ],
      [
        "x3.1",
        "x4.1"
      ],
      [
        "x3.1",
        "x6.1"
      ],
      [
        "x4.1",
        "x6.1"
      ],
      [
        "x5.1",
        "x6.1"
      ]
    ],
    "simplex_counts": {
      "0": 41,
      "1": 322,
      "2": 914,
      "3": 1082,
      "4": 477,
      "5": 30
    },
    "maximum_dimension": 5
  },
  "central_link": {
    "vertices": [
      "0.a2.1",
      "0.a3.1",
      "0.a4.1",
      "0.b2.1",
      "0.b2_.1",
      "0.b3.1",
      "0.b3_.1",
      "0.b4.1",
      "0.b4_.1",
      "0.xx.1",
      "1.a2.1",
      "1.a2_.1",
      "1.a3.1",
      "1.a3_.1",
      "1.a4.1",
      "1.a4_.1",
      "1.b2.1",
      "1.b3.1",
      "1.b4.1",
      "1.xx.1",
      "x1.1",
      "x2.1",
      "x3.1",
      "x4.1",
      "x5.1",
      "x6.1"
    ],
    "edges": [
      [
        "0.a2.1",
        "0.a3.1"
      ],
      [
        "0.a2.1",
        "0.a4.1"
      ],
      [
        "0.a2.1",
        "1.a2.1"
      ],
      [
        "0.a2.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "0.xx.1"
      ],
      [
        "0.a3.1",
        "1.a2.1"
      ],
      [
        "0.a3.1",
        "1.a3.1"
      ],
      [
        "0.a3.1",
        "1.a4.1"
      ],
      [
        "0.a3.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "x2.1"
      ],
      [
        "0.a4.1",
        "0.xx.1"
      ],
      [
        "0.a4.1",
        "1.a2.1"
      ],
      [
        "0.a4.1",
        "1.a3.1"
      ],
      [
        "0.a4.1",
        "1.a4.1"
      ],
      [
        "0.a4.1",
        "1.xx.1"
      ],
      [
        "0.a4.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "x4.1"
      ],
      [
        "0.b2.1",
        "0.b3.1"
      ],
      [
        "0.b2.1",
        "0.b4.1"
      ],
      [
        "0.b2.1",
        "1.b2.1"
      ],
      [
        "0.b2.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "0.b3_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1"
      ],
      [
        "0.b2_.1",
        "1.a2_.1"
      ],
      [
        "0.b2_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "0.xx.1"
      ],
      [
        "0.b3.1",
        "1.b2.1"
      ],
      [
        "0.b3.1",
        "1.b3.1"
      ],
      [
        "0.b3.1",
        "1.b4.1"
      ],
      [
        "0.b3.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "x3.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1"
      ],
      [
        "0.b3_.1",
        "1.a2_.1"
      ],
      [
        "0.b3_.1",
        "1.a3_.1"
      ],
      [
        "0.b3_.1",
        "1.a4_.1"
      ],
      [
        "0.b3_.1",
        "1.xx.1"
      ],
      [
        "0.b3_.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "0.xx.1"
      ],
      [
        "0.b4.1",
        "1.b2.1"
      ],
      [
        "0.b4.1",
        "1.b3.1"
      ],
      [
        "0.b4.1",
        "1.b4.1"
      ],
      [
        "0.b4.1",
        "1.xx.1"
      ],
      [
        "0.b4.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "x6.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1"
      ],
      [
        "0.b4_.1",
        "1.a2_.1"
      ],
      [
        "0.b4_.1",
        "1.a3_.1"
      ],
      [
        "0.b4_.1",
        "1.a4_.1"
      ],
      [
        "0.b4_.1",
        "1.xx.1"
      ],
      [
        "0.b4_.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "1.a2.1"
      ],
      [
        "0.xx.1",
        "1.a2_.1"
      ],
      [
        "0.xx.1",
        "1.a3.1"
      ],
      [
        "0.xx.1",
        "1.a3_.1"
      ],
      [
        "0.xx.1",
        "1.a4.1"
      ],
      [
        "0.xx.1",
        "1.a4_.1"
      ],
      [
        "0.xx.1",
        "1.b2.1"
      ],
      [
        "0.xx.1",
        "1.b3.1"
      ],
      [
        "0.xx.1",
        "1.b4.1"
      ],
      [
        "0.xx.1",
        "x1.1"
      ],
      [
        "0.xx.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "x6.1"
      ],
      [
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "1.a3.1",
        "x1.1"
      ],
      [
        "1.a3.1",
        "x4.1"
      ],
      [
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "1.a3_.1",
        "x1.1"
      ],
      [
        "1.a3_.1",
        "x5.1"
      ],
      [
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "1.a4.1",
        "x2.1"
      ],
      [
        "1.a4.1",
        "x3.1"
      ],
      [
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "1.a4_.1",
        "x4.1"
      ],
      [
        "1.a4_.1",
        "x6.1"
      ],
      [
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "1.b3.1",
        "x2.1"
      ],
      [
        "1.b3.1",
        "x5.1"
      ],
      [
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "1.b4.1",
        "x3.1"
      ],
      [
        "1.b4.1",
        "x6.1"
      ],
      [
        "1.xx.1",
        "x1.1"
      ],
      [
        "1.xx.1",
        "x2.1"
      ],
      [
        "1.xx.1",
        "x3.1"
      ],
      [
        "1.xx.1",
        "x4.1"
      ],
      [
        "1.xx.1",
        "x5.1"
      ],
      [
        "1.xx.1",
        "x6.1"
      ],
      [
        "x1.1",
        "x2.1"
      ],
      [
        "x1.1",
        "x4.1"
      ],
      [
        "x1.1",
        "x5.1"
      ],
      [
        "x2.1",
        "x3.1"
      ],
      [
        "x2.1",
        "x5.1"
      ],
      [
        "x3.1",
        "x4.1"
      ],
      [
        "x3.1",
        "x6.1"
      ],
      [
        "x4.1",
        "x6.1"
      ],
      [
        "x5.1",
        "x6.1"
      ]
    ],
    "simplex_counts": {
      "0": 26,
      "1": 114,
      "2": 176,
      "3": 88
    },
    "ordered_triangles": [
      [
        "0.a2.1",
        "0.a3.1",
        "1.a2.1"
      ],
      [
        "0.a2.1",
        "0.a3.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "0.a3.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "0.a3.1",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "0.a4.1",
        "1.a2.1"
      ],
      [
        "0.a2.1",
        "0.a4.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "0.a4.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "0.a4.1",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "0.xx.1",
        "1.a2.1"
      ],
      [
        "0.a3.1",
        "0.xx.1",
        "1.a3.1"
      ],
      [
        "0.a3.1",
        "0.xx.1",
        "1.a4.1"
      ],
      [
        "0.a3.1",
        "0.xx.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "0.xx.1",
        "x2.1"
      ],
      [
        "0.a3.1",
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "0.a3.1",
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "0.a3.1",
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "1.a3.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "1.a4.1",
        "x2.1"
      ],
      [
        "0.a3.1",
        "1.xx.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "1.xx.1",
        "x2.1"
      ],
      [
        "0.a3.1",
        "x1.1",
        "x2.1"
      ],
      [
        "0.a4.1",
        "0.xx.1",
        "1.a2.1"
      ],
      [
        "0.a4.1",
        "0.xx.1",
        "1.a3.1"
      ],
      [
        "0.a4.1",
        "0.xx.1",
        "1.a4.1"
      ],
      [
        "0.a4.1",
        "0.xx.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "0.xx.1",
        "x4.1"
      ],
      [
        "0.a4.1",
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "0.a4.1",
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "0.a4.1",
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "0.a4.1",
        "1.a3.1",
        "x4.1"
      ],
      [
        "0.a4.1",
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "0.a4.1",
        "1.a4.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "1.xx.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "1.xx.1",
        "x4.1"
      ],
      [
        "0.a4.1",
        "x3.1",
        "x4.1"
      ],
      [
        "0.b2.1",
        "0.b3.1",
        "1.b2.1"
      ],
      [
        "0.b2.1",
        "0.b3.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "0.b3.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "0.b3.1",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "0.b4.1",
        "1.b2.1"
      ],
      [
        "0.b2.1",
        "0.b4.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "0.b4.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "0.b4.1",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "0.b3_.1",
        "1.a2_.1"
      ],
      [
        "0.b2_.1",
        "0.b3_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "0.b3_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "0.b3_.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1",
        "1.a2_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "0.xx.1",
        "1.b2.1"
      ],
      [
        "0.b3.1",
        "0.xx.1",
        "1.b3.1"
      ],
      [
        "0.b3.1",
        "0.xx.1",
        "1.b4.1"
      ],
      [
        "0.b3.1",
        "0.xx.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "0.xx.1",
        "x3.1"
      ],
      [
        "0.b3.1",
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "0.b3.1",
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "0.b3.1",
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "1.b3.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "1.b4.1",
        "x3.1"
      ],
      [
        "0.b3.1",
        "1.xx.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "1.xx.1",
        "x3.1"
      ],
      [
        "0.b3.1",
        "x2.1",
        "x3.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1",
        "1.a2_.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1",
        "1.a3_.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1",
        "1.a4_.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "0.xx.1",
        "x6.1"
      ],
      [
        "0.b3_.1",
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "0.b3_.1",
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "0.b3_.1",
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "0.b3_.1",
        "1.a3_.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "0.b3_.1",
        "1.a4_.1",
        "x6.1"
      ],
      [
        "0.b3_.1",
        "1.xx.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "1.xx.1",
        "x6.1"
      ],
      [
        "0.b3_.1",
        "x5.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "0.xx.1",
        "1.b2.1"
      ],
      [
        "0.b4.1",
        "0.xx.1",
        "1.b3.1"
      ],
      [
        "0.b4.1",
        "0.xx.1",
        "1.b4.1"
      ],
      [
        "0.b4.1",
        "0.xx.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "0.xx.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "0.b4.1",
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "0.b4.1",
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "0.b4.1",
        "1.b3.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "0.b4.1",
        "1.b4.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "1.xx.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "1.xx.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "x5.1",
        "x6.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1",
        "1.a2_.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1",
        "1.a3_.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1",
        "1.a4_.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "0.xx.1",
        "x4.1"
      ],
      [
        "0.b4_.1",
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "0.b4_.1",
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "0.b4_.1",
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "0.b4_.1",
        "1.a3_.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "0.b4_.1",
        "1.a4_.1",
        "x4.1"
      ],
      [
        "0.b4_.1",
        "1.xx.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "1.xx.1",
        "x4.1"
      ],
      [
        "0.b4_.1",
        "x1.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "0.xx.1",
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "0.xx.1",
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "0.xx.1",
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "0.xx.1",
        "1.a3.1",
        "x1.1"
      ],
      [
        "0.xx.1",
        "1.a3.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "1.a3_.1",
        "x1.1"
      ],
      [
        "0.xx.1",
        "1.a3_.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "1.a4.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "1.a4.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "1.a4_.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "1.a4_.1",
        "x6.1"
      ],
      [
        "0.xx.1",
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "0.xx.1",
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "0.xx.1",
        "1.b3.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "1.b3.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "1.b4.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "1.b4.1",
        "x6.1"
      ],
      [
        "0.xx.1",
        "x1.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "x1.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "x1.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "x2.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "x2.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "x3.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "x3.1",
        "x6.1"
      ],
      [
        "0.xx.1",
        "x4.1",
        "x6.1"
      ],
      [
        "0.xx.1",
        "x5.1",
        "x6.1"
      ],
      [
        "1.a3.1",
        "1.xx.1",
        "x1.1"
      ],
      [
        "1.a3.1",
        "1.xx.1",
        "x4.1"
      ],
      [
        "1.a3.1",
        "x1.1",
        "x4.1"
      ],
      [
        "1.a3_.1",
        "1.xx.1",
        "x1.1"
      ],
      [
        "1.a3_.1",
        "1.xx.1",
        "x5.1"
      ],
      [
        "1.a3_.1",
        "x1.1",
        "x5.1"
      ],
      [
        "1.a4.1",
        "1.xx.1",
        "x2.1"
      ],
      [
        "1.a4.1",
        "1.xx.1",
        "x3.1"
      ],
      [
        "1.a4.1",
        "x2.1",
        "x3.1"
      ],
      [
        "1.a4_.1",
        "1.xx.1",
        "x4.1"
      ],
      [
        "1.a4_.1",
        "1.xx.1",
        "x6.1"
      ],
      [
        "1.a4_.1",
        "x4.1",
        "x6.1"
      ],
      [
        "1.b3.1",
        "1.xx.1",
        "x2.1"
      ],
      [
        "1.b3.1",
        "1.xx.1",
        "x5.1"
      ],
      [
        "1.b3.1",
        "x2.1",
        "x5.1"
      ],
      [
        "1.b4.1",
        "1.xx.1",
        "x3.1"
      ],
      [
        "1.b4.1",
        "1.xx.1",
        "x6.1"
      ],
      [
        "1.b4.1",
        "x3.1",
        "x6.1"
      ],
      [
        "1.xx.1",
        "x1.1",
        "x2.1"
      ],
      [
        "1.xx.1",
        "x1.1",
        "x4.1"
      ],
      [
        "1.xx.1",
        "x1.1",
        "x5.1"
      ],
      [
        "1.xx.1",
        "x2.1",
        "x3.1"
      ],
      [
        "1.xx.1",
        "x2.1",
        "x5.1"
      ],
      [
        "1.xx.1",
        "x3.1",
        "x4.1"
      ],
      [
        "1.xx.1",
        "x3.1",
        "x6.1"
      ],
      [
        "1.xx.1",
        "x4.1",
        "x6.1"
      ],
      [
        "1.xx.1",
        "x5.1",
        "x6.1"
      ],
      [
        "x1.1",
        "x2.1",
        "x5.1"
      ],
      [
        "x3.1",
        "x4.1",
        "x6.1"
      ]
    ]
  },
  "certificate": {
    "target_local_degree": 3,
    "link_degree": 2,
    "gram_dimension": 176,
    "boundary_composition_exact_zero": true,
    "prime": 1000003,
    "determinant_mod_prime": 797443,
    "rank_mod_prime": 176,
    "integer_gram_infinity_norm": 14,
    "integer_gram_sha256": "caf2101ae1790b6f1b6720941c984ad77e04fb835c988bd69870f56fa63a48f7",
    "rational_lower_bound_for_unscaled_pair_singular_value": {
      "numerator": 1,
      "denominator": "5230392486507157795079080170437529358447914267612753228445662703798527415216547216457898032865482089499033072947578764235237217807626177757092964391537213962877943305163209241659098450659326805185396736"
    },
    "proof": "The nonzero determinant modulo a prime implies a nonzero integer determinant. The Gram matrix is positive definite. Its eigenvalues are at most the infinity norm, so its least eigenvalue is at least that bound to power -(dimension-1).",
    "weighted_consequence": "For binary weights, the projected central-bulk pair on degree 3 equals lambda times this link pair, up to orientation signs."
  },
  "topology_certificate": {
    "ordinary_betti_over_Q": {
      "0": 1,
      "1": 0,
      "2": 0,
      "3": 3,
      "4": 0,
      "5": 0
    },
    "boundary_compositions_exact_zero": true,
    "boundary_ranks": {
      "1": {
        "rank_mod_prime": 40,
        "rational_rank_upper_bound": 40
      },
      "2": {
        "rank_mod_prime": 282,
        "rational_rank_upper_bound": 282
      },
      "3": {
        "rank_mod_prime": 632,
        "rational_rank_upper_bound": 632
      },
      "4": {
        "rank_mod_prime": 447,
        "rational_rank_upper_bound": 447
      },
      "5": {
        "rank_mod_prime": 30,
        "rational_rank_upper_bound": 30
      }
    },
    "rank_proof": "Rational ranks are at least ranks modulo the prime. Each rank is at most either adjacent chain dimension minus the adjacent rank. The recorded lower and upper bounds agree.",
    "three_survivors_independent_mod_boundaries": true,
    "survivor_coefficient_columns_00_01_10_11": [
      [
        1,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        -1,
        0
      ]
    ],
    "survivor_proof": "The boundary rank over Q is certified exactly. Appending the three cycle columns increases rank by three modulo the prime, hence also over Q.",
    "exact_filling_denominator": 1,
    "exact_filling_chain": [
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a3.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a3.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a3.1",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a3.1",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a4.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a4.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a4.1",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a2.1",
          "0.a4.1",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "0.a3.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "0.a3.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "0.a3.1",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "0.a3.1",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a2",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a2",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a2",
          "1.a3",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a2",
          "1.a4",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a3",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a4",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a3",
          "1.a4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "0.a4.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "0.a4.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "0.a4.1",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "0.a4.1",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a2",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a2",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a2",
          "1.a3",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a2",
          "1.a4",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a3",
          "1.a3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a4",
          "1.a4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2",
          "0.a4",
          "1.a4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a3.1",
          "1.a2.1",
          "1.a3.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a3.1",
          "1.a2.1",
          "1.a4.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a3.1",
          "1.a3.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a3.1",
          "1.a4.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a4.1",
          "1.a2.1",
          "1.a3.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a4.1",
          "1.a2.1",
          "1.a4.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a4.1",
          "1.a3.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a2.1",
          "0.a4.1",
          "1.a4.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "0.xx.1",
          "1.a3.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "0.xx.1",
          "1.a4.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "0.xx.1",
          "x1.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "1.a3.1",
          "1.xx.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "1.a4.1",
          "1.xx.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.a3.1",
          "1.xx.1",
          "x1.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "0.xx.1",
          "1.a3.1",
          "x1.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "0.xx.1",
          "1.a4.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "0.xx.1",
          "x1.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a2",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a2",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a2",
          "1.a3",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a2",
          "1.a4",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a3",
          "1.a3.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a3",
          "1.xx",
          "x1.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a4",
          "1.a4.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.a4",
          "1.xx",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "0.xx",
          "1.xx",
          "x1.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "1.a3",
          "1.a3.1",
          "1.xx.1",
          "x1.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "1.a4",
          "1.a4.1",
          "1.xx.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3",
          "1.a4",
          "1.xx",
          "1.xx.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3",
          "1.xx",
          "1.xx.1",
          "x1.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3.1",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3.1",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3.1",
          "0.xx.1",
          "1.a3.1",
          "v0",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3.1",
          "0.xx.1",
          "1.a4.1",
          "v0",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3.1",
          "0.xx.1",
          "v0",
          "x1.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3.1",
          "1.a3.1",
          "1.xx.1",
          "v0",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a3.1",
          "1.a4.1",
          "1.xx.1",
          "v0",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a3.1",
          "1.xx.1",
          "v0",
          "x1.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "0.xx.1",
          "1.a3.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "0.xx.1",
          "1.a4.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "0.xx.1",
          "x3.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "1.a3.1",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "1.a4.1",
          "1.xx.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.a4.1",
          "1.xx.1",
          "x3.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "0.xx.1",
          "1.a3.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "0.xx.1",
          "1.a4.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "0.xx.1",
          "x3.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a2",
          "1.a2.1",
          "1.a3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a2",
          "1.a2.1",
          "1.a4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a2",
          "1.a3",
          "1.a3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a2",
          "1.a4",
          "1.a4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a3",
          "1.a3.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a3",
          "1.xx",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a4",
          "1.a4.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a4",
          "1.xx",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "0.xx",
          "1.a4",
          "x3.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "1.a3",
          "1.a3.1",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "1.a4",
          "1.a4.1",
          "1.xx.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4",
          "1.a4",
          "1.xx",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4",
          "1.a4",
          "1.xx.1",
          "x3.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4.1",
          "0.xx.1",
          "1.a2.1",
          "1.a3.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4.1",
          "0.xx.1",
          "1.a2.1",
          "1.a4.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4.1",
          "0.xx.1",
          "1.a3.1",
          "v0",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4.1",
          "0.xx.1",
          "1.a4.1",
          "v0",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4.1",
          "0.xx.1",
          "v0",
          "x3.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4.1",
          "1.a3.1",
          "1.xx.1",
          "v0",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.a4.1",
          "1.a4.1",
          "1.xx.1",
          "v0",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.a4.1",
          "1.xx.1",
          "v0",
          "x3.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b3.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b3.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b3.1",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b3.1",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b4.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b4.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b4.1",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2.1",
          "0.b4.1",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b3_.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b3_.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b3_.1",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b3_.1",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b4_.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b4_.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b4_.1",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b2_.1",
          "0.b4_.1",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3.1",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3.1",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3_.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3_.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3_.1",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "0.b3_.1",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a2",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a2",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a2",
          "1.a3",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a2",
          "1.a4",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a3",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a4",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.a4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b2",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b2",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b2",
          "1.b3",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b2",
          "1.b4",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b3",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b4",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b3",
          "1.b4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4.1",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4.1",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4_.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4_.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4_.1",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "0.b4_.1",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a2",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a2",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a2",
          "1.a3",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a2",
          "1.a4",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a3",
          "1.a3_.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a4",
          "1.a4_.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.a4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b2",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b2",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b2",
          "1.b3",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b2",
          "1.b4",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b3",
          "1.b3.1",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b3",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b4",
          "1.b4.1",
          "1.xx.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2",
          "0.b4",
          "1.b4",
          "1.xx",
          "1.xx.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b3.1",
          "1.b2.1",
          "1.b3.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b3.1",
          "1.b2.1",
          "1.b4.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b3.1",
          "1.b3.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b3.1",
          "1.b4.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b4.1",
          "1.b2.1",
          "1.b3.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b4.1",
          "1.b2.1",
          "1.b4.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b4.1",
          "1.b3.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2.1",
          "0.b4.1",
          "1.b4.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b3_.1",
          "1.a2_.1",
          "1.a3_.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b3_.1",
          "1.a2_.1",
          "1.a4_.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b3_.1",
          "1.a3_.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b3_.1",
          "1.a4_.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b4_.1",
          "1.a2_.1",
          "1.a3_.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b4_.1",
          "1.a2_.1",
          "1.a4_.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b4_.1",
          "1.a3_.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b2_.1",
          "0.b4_.1",
          "1.a4_.1",
          "1.xx.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "0.xx.1",
          "1.b3.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "0.xx.1",
          "1.b4.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "0.xx.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "1.b3.1",
          "1.xx.1",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "1.b4.1",
          "1.xx.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3.1",
          "1.xx.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "0.xx.1",
          "1.a3_.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "0.xx.1",
          "1.a4_.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "0.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "1.a3_.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "1.a4_.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.b3_.1",
          "1.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.a3_.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.a4_.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.b3.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "1.b4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "x3.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "0.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a2",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a2",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a2",
          "1.a3",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a2",
          "1.a4",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a3",
          "1.a3_.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a3",
          "1.xx",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a4",
          "1.a4_.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a4",
          "1.xx",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a4",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.a4",
          "x3.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b2",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b2",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b2",
          "1.b3",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b2",
          "1.b4",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b3",
          "1.b3.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b3",
          "1.xx",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b4",
          "1.b4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.b4",
          "1.xx",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.xx",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx",
          "1.xx",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx.1",
          "1.b3.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "0.xx.1",
          "1.b4.1",
          "x3.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.a3",
          "1.a3_.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.a4",
          "1.a4_.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.a4",
          "1.xx",
          "1.xx.1",
          "x2.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.a4",
          "1.xx.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.a4",
          "1.xx.1",
          "x3.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.b3",
          "1.b3.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.b3",
          "1.xx",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.b3.1",
          "1.xx.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.b4",
          "1.b4.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3",
          "1.b4",
          "1.xx",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.b4.1",
          "1.xx.1",
          "x3.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.xx",
          "1.xx.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3",
          "1.xx",
          "1.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3.1",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3.1",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3.1",
          "0.xx.1",
          "1.b3.1",
          "v0",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3.1",
          "0.xx.1",
          "1.b4.1",
          "v0",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3.1",
          "0.xx.1",
          "v0",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3.1",
          "1.b3.1",
          "1.xx.1",
          "v0",
          "x2.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3.1",
          "1.b4.1",
          "1.xx.1",
          "v0",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3.1",
          "1.xx.1",
          "v0",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3_.1",
          "0.xx.1",
          "1.a3_.1",
          "v0",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3_.1",
          "0.xx.1",
          "1.a4_.1",
          "v0",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3_.1",
          "0.xx.1",
          "v0",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3_.1",
          "1.a3_.1",
          "1.xx.1",
          "v0",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b3_.1",
          "1.a4_.1",
          "1.xx.1",
          "v0",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b3_.1",
          "1.xx.1",
          "v0",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "0.xx.1",
          "1.b3.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "0.xx.1",
          "1.b4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "0.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "1.b3.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "1.b4.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4.1",
          "1.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "0.xx.1",
          "1.a3_.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "0.xx.1",
          "1.a4_.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "0.xx.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "1.a3_.1",
          "1.xx.1",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "1.a4_.1",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.b4_.1",
          "1.xx.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.a3_.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.a4_.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.b3.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "1.b4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "x1.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "0.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a2",
          "1.a2_.1",
          "1.a3_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a2",
          "1.a2_.1",
          "1.a4_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a2",
          "1.a3",
          "1.a3_.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a2",
          "1.a4",
          "1.a4_.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a3",
          "1.a3_.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a3",
          "1.xx",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a3",
          "1.xx",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a3",
          "1.xx",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a3",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a4",
          "1.a4_.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a4",
          "1.xx",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.a4",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b2",
          "1.b2.1",
          "1.b3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b2",
          "1.b2.1",
          "1.b4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b2",
          "1.b3",
          "1.b3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b2",
          "1.b4",
          "1.b4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b3",
          "1.b3.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b3",
          "1.xx",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b4",
          "1.b4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.b4",
          "1.xx",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.xx",
          "x1.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx",
          "1.xx",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx.1",
          "1.a3_.1",
          "x1.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "0.xx.1",
          "1.a4_.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3",
          "1.a3_.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x1.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3",
          "1.xx",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3",
          "1.xx.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a3_.1",
          "1.xx.1",
          "x1.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a4",
          "1.a4_.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a4",
          "1.xx",
          "1.xx.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.a4",
          "1.xx.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.a4_.1",
          "1.xx.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.b3",
          "1.b3.1",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.b3",
          "1.xx",
          "1.xx.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.b4",
          "1.b4.1",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4",
          "1.b4",
          "1.xx",
          "1.xx.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.xx",
          "1.xx.1",
          "x1.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4",
          "1.xx",
          "1.xx.1",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4.1",
          "0.xx.1",
          "1.b2.1",
          "1.b3.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4.1",
          "0.xx.1",
          "1.b2.1",
          "1.b4.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4.1",
          "0.xx.1",
          "1.b3.1",
          "v0",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4.1",
          "0.xx.1",
          "1.b4.1",
          "v0",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4.1",
          "0.xx.1",
          "v0",
          "x5.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4.1",
          "1.b3.1",
          "1.xx.1",
          "v0",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4.1",
          "1.b4.1",
          "1.xx.1",
          "v0",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4.1",
          "1.xx.1",
          "v0",
          "x5.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a3_.1",
          "v0"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4_.1",
          "0.xx.1",
          "1.a2_.1",
          "1.a4_.1",
          "v0"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4_.1",
          "0.xx.1",
          "1.a3_.1",
          "v0",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4_.1",
          "0.xx.1",
          "1.a4_.1",
          "v0",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4_.1",
          "0.xx.1",
          "v0",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4_.1",
          "1.a3_.1",
          "1.xx.1",
          "v0",
          "x1.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.b4_.1",
          "1.a4_.1",
          "1.xx.1",
          "v0",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.b4_.1",
          "1.xx.1",
          "v0",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx",
          "0.xx.1",
          "1.a3.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx",
          "0.xx.1",
          "1.a4.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx",
          "0.xx.1",
          "x1.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx",
          "0.xx.1",
          "x3.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx",
          "1.a3",
          "1.a3.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx",
          "1.a4",
          "1.a4.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx",
          "1.a4",
          "x3.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx",
          "1.xx",
          "x1.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.a3.1",
          "v0",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.a3_.1",
          "v0",
          "x1.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.a4.1",
          "v0",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.a4_.1",
          "v0",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.b3.1",
          "v0",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx.1",
          "1.b4.1",
          "v0",
          "x3.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "0.xx.1",
          "v0",
          "x1.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "0.xx.1",
          "v0",
          "x3.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "1.a3",
          "1.a3.1",
          "1.xx.1",
          "x1.1",
          "x4.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "1.a3.1",
          "1.xx.1",
          "v0",
          "x1.1",
          "x4.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.a3_.1",
          "1.xx.1",
          "v0",
          "x1.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.a4",
          "1.a4.1",
          "1.xx.1",
          "x2.1",
          "x3.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.a4",
          "1.xx.1",
          "x3.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.a4.1",
          "1.xx.1",
          "v0",
          "x2.1",
          "x3.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "1.a4_.1",
          "1.xx.1",
          "v0",
          "x4.1",
          "x6.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "1.b3.1",
          "1.xx.1",
          "v0",
          "x2.1",
          "x5.1"
        ],
        "coefficient": -1
      },
      {
        "simplex": [
          "1.b4.1",
          "1.xx.1",
          "v0",
          "x3.1",
          "x6.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.xx",
          "1.xx.1",
          "x1.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.xx.1",
          "v0",
          "x1.1",
          "x2.1",
          "x5.1"
        ],
        "coefficient": 1
      },
      {
        "simplex": [
          "1.xx.1",
          "v0",
          "x3.1",
          "x4.1",
          "x6.1"
        ],
        "coefficient": 1
      }
    ],
    "filling_equation_verified_over_integers": true,
    "register_intersection": "Exactly the span of ket00-ket10-ket11: that cycle has an explicit rational filling and three complementary register cycles survive independently.",
    "positive_weight_extension": "Invertible diagonal weight gauge preserves homology; weight-one register coordinates preserve the exact register boundary intersection for every lambda>0."
  },
  "zero_weight_certificate": {
    "register_vertices": [
      "0.a2",
      "0.a3",
      "0.a4",
      "0.b2",
      "0.b3",
      "0.b4",
      "0.xx",
      "1.a2",
      "1.a3",
      "1.a4",
      "1.b2",
      "1.b3",
      "1.b4",
      "1.xx"
    ],
    "register_cycle_dimension": 4,
    "register_basis_gram": "16 I_4; divide each cycle by 4 for an isometry",
    "central_bulk_dimension": 176,
    "differential_pair_rank_mod_prime": 902,
    "rational_rank_upper_bound_from_known_kernel": 902,
    "kernel_exactly_register_cycles_plus_central_bulk": true,
    "projected_bulk_pair_zero_constant_term": true,
    "projected_bulk_pair_annihilates_register_cycles": true,
    "central_vertex_has_only_new_neighbors": true,
    "zero_weight_gram_infinity_norm": 12,
    "derivative_gram_infinity_norm": 15,
    "unweighted_gram_infinity_norm": 21,
    "positive_gap_proof": "For an integral PSD Gram matrix of rank r and norm at most B, its nonzero eigenvalue product is a positive integer, so the least positive eigenvalue is at least B^(-(r-1)).",
    "weighted_gap_proof": "For each boundary, partial_w=W_rows^(-1) partial_1 W_columns. The left scaling has minimum singular value at least one; a degree-k column weight is at least lambda^(k+1). Nonzero singular values therefore decrease by at most that factor. At target degree 3 this gives a whole positive Laplacian lower bound c lambda^10.",
    "not_certified": "Leading eigenvalue coefficient, optimal valuation, and guarded-palette closure are not implied by this certificate."
  },
  "not_certified": [
    "Optimal weighted lifted eigenvalue valuation or its leading coefficient",
    "Full guarded-palette closure under the new finite zero-weight criterion",
    "Complete guarded palette through locality six",
    "Full reduction or priority"
  ]
}


==> anc/SELECTED_CYCLE_GUARD_CHECKS.json <==
{
  "status": "PASS",
  "scope": "Exact chain identities for one selected guard on the source Hadamard atom, plus an elementary basis atom. Guarded ranks are transported by the structural proof, not recomputed numerically.",
  "upstream_replayed_this_run": false,
  "input_certificate_sha256": "916819fb8a9e371b322a1fab1161b1fc2686ad7fdaf9cf785f52fc2fcb0cae3a",
  "guarded_graph": {
    "vertices": [
      "0.a2",
      "0.a2.1",
      "0.a3",
      "0.a3.1",
      "0.a4",
      "0.a4.1",
      "0.b2",
      "0.b2.1",
      "0.b2_.1",
      "0.b3",
      "0.b3.1",
      "0.b3_.1",
      "0.b4",
      "0.b4.1",
      "0.b4_.1",
      "0.xx",
      "0.xx.1",
      "1.a2",
      "1.a2.1",
      "1.a2_.1",
      "1.a3",
      "1.a3.1",
      "1.a3_.1",
      "1.a4",
      "1.a4.1",
      "1.a4_.1",
      "1.b2",
      "1.b2.1",
      "1.b3",
      "1.b3.1",
      "1.b4",
      "1.b4.1",
      "1.xx",
      "1.xx.1",
      "v0",
      "x1.1",
      "x2.1",
      "x3.1",
      "x4.1",
      "x5.1",
      "x6.1",
      "zzguard.a2",
      "zzguard.a3",
      "zzguard.a4",
      "zzguard.b2",
      "zzguard.b3",
      "zzguard.b4",
      "zzguard.xx"
    ],
    "edges": [
      [
        "0.a2",
        "0.a2.1"
      ],
      [
        "0.a2",
        "0.a3"
      ],
      [
        "0.a2",
        "0.a3.1"
      ],
      [
        "0.a2",
        "0.a4"
      ],
      [
        "0.a2",
        "0.a4.1"
      ],
      [
        "0.a2",
        "1.a2"
      ],
      [
        "0.a2",
        "1.a2.1"
      ],
      [
        "0.a2",
        "1.a3"
      ],
      [
        "0.a2",
        "1.a3.1"
      ],
      [
        "0.a2",
        "1.a4"
      ],
      [
        "0.a2",
        "1.a4.1"
      ],
      [
        "0.a2",
        "1.b2"
      ],
      [
        "0.a2",
        "1.b3"
      ],
      [
        "0.a2",
        "1.b4"
      ],
      [
        "0.a2",
        "1.xx"
      ],
      [
        "0.a2",
        "1.xx.1"
      ],
      [
        "0.a2",
        "zzguard.a2"
      ],
      [
        "0.a2",
        "zzguard.a3"
      ],
      [
        "0.a2",
        "zzguard.a4"
      ],
      [
        "0.a2",
        "zzguard.b2"
      ],
      [
        "0.a2",
        "zzguard.b3"
      ],
      [
        "0.a2",
        "zzguard.b4"
      ],
      [
        "0.a2",
        "zzguard.xx"
      ],
      [
        "0.a2.1",
        "0.a3.1"
      ],
      [
        "0.a2.1",
        "0.a4.1"
      ],
      [
        "0.a2.1",
        "1.a2.1"
      ],
      [
        "0.a2.1",
        "1.a3.1"
      ],
      [
        "0.a2.1",
        "1.a4.1"
      ],
      [
        "0.a2.1",
        "1.xx.1"
      ],
      [
        "0.a2.1",
        "v0"
      ],
      [
        "0.a2.1",
        "zzguard.a2"
      ],
      [
        "0.a2.1",
        "zzguard.a3"
      ],
      [
        "0.a2.1",
        "zzguard.a4"
      ],
      [
        "0.a2.1",
        "zzguard.xx"
      ],
      [
        "0.a3",
        "0.a3.1"
      ],
      [
        "0.a3",
        "0.xx"
      ],
      [
        "0.a3",
        "0.xx.1"
      ],
      [
        "0.a3",
        "1.a2"
      ],
      [
        "0.a3",
        "1.a2.1"
      ],
      [
        "0.a3",
        "1.a3"
      ],
      [
        "0.a3",
        "1.a3.1"
      ],
      [
        "0.a3",
        "1.a4"
      ],
      [
        "0.a3",
        "1.a4.1"
      ],
      [
        "0.a3",
        "1.b2"
      ],
      [
        "0.a3",
        "1.b3"
      ],
      [
        "0.a3",
        "1.b4"
      ],
      [
        "0.a3",
        "1.xx"
      ],
      [
        "0.a3",
        "1.xx.1"
      ],
      [
        "0.a3",
        "x1.1"
      ],
      [
        "0.a3",
        "x2.1"
      ],
      [
        "0.a3",
        "zzguard.a2"
      ],
      [
        "0.a3",
        "zzguard.a3"
      ],
      [
        "0.a3",
        "zzguard.a4"
      ],
      [
        "0.a3",
        "zzguard.b2"
      ],
      [
        "0.a3",
        "zzguard.b3"
      ],
      [
        "0.a3",
        "zzguard.b4"
      ],
      [
        "0.a3",
        "zzguard.xx"
      ],
      [
        "0.a3.1",
        "0.xx.1"
      ],
      [
        "0.a3.1",
        "1.a2.1"
      ],
      [
        "0.a3.1",
        "1.a3.1"
      ],
      [
        "0.a3.1",
        "1.a4.1"
      ],
      [
        "0.a3.1",
        "1.xx.1"
      ],
      [
        "0.a3.1",
        "v0"
      ],
      [
        "0.a3.1",
        "x1.1"
      ],
      [
        "0.a3.1",
        "x2.1"
      ],
      [
        "0.a3.1",
        "zzguard.a2"
      ],
      [
        "0.a3.1",
        "zzguard.a3"
      ],
      [
        "0.a3.1",
        "zzguard.a4"
      ],
      [
        "0.a3.1",
        "zzguard.xx"
      ],
      [
        "0.a4",
        "0.a4.1"
      ],
      [
        "0.a4",
        "0.xx"
      ],
      [
        "0.a4",
        "0.xx.1"
      ],
      [
        "0.a4",
        "1.a2"
      ],
      [
        "0.a4",
        "1.a2.1"
      ],
      [
        "0.a4",
        "1.a3"
      ],
      [
        "0.a4",
        "1.a3.1"
      ],
      [
        "0.a4",
        "1.a4"
      ],
      [
        "0.a4",
        "1.a4.1"
      ],
      [
        "0.a4",
        "1.b2"
      ],
      [
        "0.a4",
        "1.b3"
      ],
      [
        "0.a4",
        "1.b4"
      ],
      [
        "0.a4",
        "1.xx"
      ],
      [
        "0.a4",
        "1.xx.1"
      ],
      [
        "0.a4",
        "x3.1"
      ],
      [
        "0.a4",
        "x4.1"
      ],
      [
        "0.a4",
        "zzguard.a2"
      ],
      [
        "0.a4",
        "zzguard.a3"
      ],
      [
        "0.a4",
        "zzguard.a4"
      ],
      [
        "0.a4",
        "zzguard.b2"
      ],
      [
        "0.a4",
        "zzguard.b3"
      ],
      [
        "0.a4",
        "zzguard.b4"
      ],
      [
        "0.a4",
        "zzguard.xx"
      ],
      [
        "0.a4.1",
        "0.xx.1"
      ],
      [
        "0.a4.1",
        "1.a2.1"
      ],
      [
        "0.a4.1",
        "1.a3.1"
      ],
      [
        "0.a4.1",
        "1.a4.1"
      ],
      [
        "0.a4.1",
        "1.xx.1"
      ],
      [
        "0.a4.1",
        "v0"
      ],
      [
        "0.a4.1",
        "x3.1"
      ],
      [
        "0.a4.1",
        "x4.1"
      ],
      [
        "0.a4.1",
        "zzguard.a2"
      ],
      [
        "0.a4.1",
        "zzguard.a3"
      ],
      [
        "0.a4.1",
        "zzguard.a4"
      ],
      [
        "0.a4.1",
        "zzguard.xx"
      ],
      [
        "0.b2",
        "0.b2.1"
      ],
      [
        "0.b2",
        "0.b2_.1"
      ],
      [
        "0.b2",
        "0.b3"
      ],
      [
        "0.b2",
        "0.b3.1"
      ],
      [
        "0.b2",
        "0.b3_.1"
      ],
      [
        "0.b2",
        "0.b4"
      ],
      [
        "0.b2",
        "0.b4.1"
      ],
      [
        "0.b2",
        "0.b4_.1"
      ],
      [
        "0.b2",
        "1.a2"
      ],
      [
        "0.b2",
        "1.a2_.1"
      ],
      [
        "0.b2",
        "1.a3"
      ],
      [
        "0.b2",
        "1.a3_.1"
      ],
      [
        "0.b2",
        "1.a4"
      ],
      [
        "0.b2",
        "1.a4_.1"
      ],
      [
        "0.b2",
        "1.b2"
      ],
      [
        "0.b2",
        "1.b2.1"
      ],
      [
        "0.b2",
        "1.b3"
      ],
      [
        "0.b2",
        "1.b3.1"
      ],
      [
        "0.b2",
        "1.b4"
      ],
      [
        "0.b2",
        "1.b4.1"
      ],
      [
        "0.b2",
        "1.xx"
      ],
      [
        "0.b2",
        "1.xx.1"
      ],
      [
        "0.b2",
        "zzguard.a2"
      ],
      [
        "0.b2",
        "zzguard.a3"
      ],
      [
        "0.b2",
        "zzguard.a4"
      ],
      [
        "0.b2",
        "zzguard.b2"
      ],
      [
        "0.b2",
        "zzguard.b3"
      ],
      [
        "0.b2",
        "zzguard.b4"
      ],
      [
        "0.b2",
        "zzguard.xx"
      ],
      [
        "0.b2.1",
        "0.b3.1"
      ],
      [
        "0.b2.1",
        "0.b4.1"
      ],
      [
        "0.b2.1",
        "1.b2.1"
      ],
      [
        "0.b2.1",
        "1.b3.1"
      ],
      [
        "0.b2.1",
        "1.b4.1"
      ],
      [
        "0.b2.1",
        "1.xx.1"
      ],
      [
        "0.b2.1",
        "v0"
      ],
      [
        "0.b2.1",
        "zzguard.a2"
      ],
      [
        "0.b2.1",
        "zzguard.a3"
      ],
      [
        "0.b2.1",
        "zzguard.a4"
      ],
      [
        "0.b2.1",
        "zzguard.xx"
      ],
      [
        "0.b2_.1",
        "0.b3_.1"
      ],
      [
        "0.b2_.1",
        "0.b4_.1"
      ],
      [
        "0.b2_.1",
        "1.a2_.1"
      ],
      [
        "0.b2_.1",
        "1.a3_.1"
      ],
      [
        "0.b2_.1",
        "1.a4_.1"
      ],
      [
        "0.b2_.1",
        "1.xx.1"
      ],
      [
        "0.b2_.1",
        "v0"
      ],
      [
        "0.b2_.1",
        "zzguard.a2"
      ],
      [
        "0.b2_.1",
        "zzguard.a3"
      ],
      [
        "0.b2_.1",
        "zzguard.a4"
      ],
      [
        "0.b2_.1",
        "zzguard.xx"
      ],
      [
        "0.b3",
        "0.b3.1"
      ],
      [
        "0.b3",
        "0.b3_.1"
      ],
      [
        "0.b3",
        "0.xx"
      ],
      [
        "0.b3",
        "0.xx.1"
      ],
      [
        "0.b3",
        "1.a2"
      ],
      [
        "0.b3",
        "1.a2_.1"
      ],
      [
        "0.b3",
        "1.a3"
      ],
      [
        "0.b3",
        "1.a3_.1"
      ],
      [
        "0.b3",
        "1.a4"
      ],
      [
        "0.b3",
        "1.a4_.1"
      ],
      [
        "0.b3",
        "1.b2"
      ],
      [
        "0.b3",
        "1.b2.1"
      ],
      [
        "0.b3",
        "1.b3"
      ],
      [
        "0.b3",
        "1.b3.1"
      ],
      [
        "0.b3",
        "1.b4"
      ],
      [
        "0.b3",
        "1.b4.1"
      ],
      [
        "0.b3",
        "1.xx"
      ],
      [
        "0.b3",
        "1.xx.1"
      ],
      [
        "0.b3",
        "x2.1"
      ],
      [
        "0.b3",
        "x3.1"
      ],
      [
        "0.b3",
        "x5.1"
      ],
      [
        "0.b3",
        "x6.1"
      ],
      [
        "0.b3",
        "zzguard.a2"
      ],
      [
        "0.b3",
        "zzguard.a3"
      ],
      [
        "0.b3",
        "zzguard.a4"
      ],
      [
        "0.b3",
        "zzguard.b2"
      ],
      [
        "0.b3",
        "zzguard.b3"
      ],
      [
        "0.b3",
        "zzguard.b4"
      ],
      [
        "0.b3",
        "zzguard.xx"
      ],
      [
        "0.b3.1",
        "0.xx.1"
      ],
      [
        "0.b3.1",
        "1.b2.1"
      ],
      [
        "0.b3.1",
        "1.b3.1"
      ],
      [
        "0.b3.1",
        "1.b4.1"
      ],
      [
        "0.b3.1",
        "1.xx.1"
      ],
      [
        "0.b3.1",
        "v0"
      ],
      [
        "0.b3.1",
        "x2.1"
      ],
      [
        "0.b3.1",
        "x3.1"
      ],
      [
        "0.b3.1",
        "zzguard.a2"
      ],
      [
        "0.b3.1",
        "zzguard.a3"
      ],
      [
        "0.b3.1",
        "zzguard.a4"
      ],
      [
        "0.b3.1",
        "zzguard.xx"
      ],
      [
        "0.b3_.1",
        "0.xx.1"
      ],
      [
        "0.b3_.1",
        "1.a2_.1"
      ],
      [
        "0.b3_.1",
        "1.a3_.1"
      ],
      [
        "0.b3_.1",
        "1.a4_.1"
      ],
      [
        "0.b3_.1",
        "1.xx.1"
      ],
      [
        "0.b3_.1",
        "v0"
      ],
      [
        "0.b3_.1",
        "x5.1"
      ],
      [
        "0.b3_.1",
        "x6.1"
      ],
      [
        "0.b3_.1",
        "zzguard.a2"
      ],
      [
        "0.b3_.1",
        "zzguard.a3"
      ],
      [
        "0.b3_.1",
        "zzguard.a4"
      ],
      [
        "0.b3_.1",
        "zzguard.xx"
      ],
      [
        "0.b4",
        "0.b4.1"
      ],
      [
        "0.b4",
        "0.b4_.1"
      ],
      [
        "0.b4",
        "0.xx"
      ],
      [
        "0.b4",
        "0.xx.1"
      ],
      [
        "0.b4",
        "1.a2"
      ],
      [
        "0.b4",
        "1.a2_.1"
      ],
      [
        "0.b4",
        "1.a3"
      ],
      [
        "0.b4",
        "1.a3_.1"
      ],
      [
        "0.b4",
        "1.a4"
      ],
      [
        "0.b4",
        "1.a4_.1"
      ],
      [
        "0.b4",
        "1.b2"
      ],
      [
        "0.b4",
        "1.b2.1"
      ],
      [
        "0.b4",
        "1.b3"
      ],
      [
        "0.b4",
        "1.b3.1"
      ],
      [
        "0.b4",
        "1.b4"
      ],
      [
        "0.b4",
        "1.b4.1"
      ],
      [
        "0.b4",
        "1.xx"
      ],
      [
        "0.b4",
        "1.xx.1"
      ],
      [
        "0.b4",
        "x1.1"
      ],
      [
        "0.b4",
        "x4.1"
      ],
      [
        "0.b4",
        "x5.1"
      ],
      [
        "0.b4",
        "x6.1"
      ],
      [
        "0.b4",
        "zzguard.a2"
      ],
      [
        "0.b4",
        "zzguard.a3"
      ],
      [
        "0.b4",
        "zzguard.a4"
      ],
      [
        "0.b4",
        "zzguard.b2"
      ],
      [
        "0.b4",
        "zzguard.b3"
      ],
      [
        "0.b4",
        "zzguard.b4"
      ],
      [
        "0.b4",
        "zzguard.xx"
      ],
      [
        "0.b4.1",
        "0.xx.1"
      ],
      [
        "0.b4.1",
        "1.b2.1"
      ],
      [
        "0.b4.1",
        "1.b3.1"
      ],
      [
        "0.b4.1",
        "1.b4.1"
      ],
      [
        "0.b4.1",
        "1.xx.1"
      ],
      [
        "0.b4.1",
        "v0"
      ],
      [
        "0.b4.1",
        "x5.1"
      ],
      [
        "0.b4.1",
        "x6.1"
      ],
      [
        "0.b4.1",
        "zzguard.a2"
      ],
      [
        "0.b4.1",
        "zzguard.a3"
      ],
      [
        "0.b4.1",
        "zzguard.a4"
      ],
      [
        "0.b4.1",
        "zzguard.xx"
      ],
      [
        "0.b4_.1",
        "0.xx.1"
      ],
      [
        "0.b4_.1",
        "1.a2_.1"
      ],
      [
        "0.b4_.1",
        "1.a3_.1"
      ],
      [
        "0.b4_.1",
        "1.a4_.1"
      ],
      [
        "0.b4_.1",
        "1.xx.1"
      ],
      [
        "0.b4_.1",
        "v0"
      ],
      [
        "0.b4_.1",
        "x1.1"
      ],
      [
        "0.b4_.1",
        "x4.1"
      ],
      [
        "0.b4_.1",
        "zzguard.a2"
      ],
      [
        "0.b4_.1",
        "zzguard.a3"
      ],
      [
        "0.b4_.1",
        "zzguard.a4"
      ],
      [
        "0.b4_.1",
        "zzguard.xx"
      ],
      [
        "0.xx",
        "0.xx.1"
      ],
      [
        "0.xx",
        "1.a2"
      ],
      [
        "0.xx",
        "1.a2.1"
      ],
      [
        "0.xx",
        "1.a2_.1"
      ],
      [
        "0.xx",
        "1.a3"
      ],
      [
        "0.xx",
        "1.a3.1"
      ],
      [
        "0.xx",
        "1.a3_.1"
      ],
      [
        "0.xx",
        "1.a4"
      ],
      [
        "0.xx",
        "1.a4.1"
      ],
      [
        "0.xx",
        "1.a4_.1"
      ],
      [
        "0.xx",
        "1.b2"
      ],
      [
        "0.xx",
        "1.b2.1"
      ],
      [
        "0.xx",
        "1.b3"
      ],
      [
        "0.xx",
        "1.b3.1"
      ],
      [
        "0.xx",
        "1.b4"
      ],
      [
        "0.xx",
        "1.b4.1"
      ],
      [
        "0.xx",
        "1.xx"
      ],
      [
        "0.xx",
        "x1.1"
      ],
      [
        "0.xx",
        "x2.1"
      ],
      [
        "0.xx",
        "x3.1"
      ],
      [
        "0.xx",
        "x4.1"
      ],
      [
        "0.xx",
        "x5.1"
      ],
      [
        "0.xx",
        "x6.1"
      ],
      [
        "0.xx",
        "zzguard.a2"
      ],
      [
        "0.xx",
        "zzguard.a3"
      ],
      [
        "0.xx",
        "zzguard.a4"
      ],
      [
        "0.xx",
        "zzguard.b2"
      ],
      [
        "0.xx",
        "zzguard.b3"
      ],
      [
        "0.xx",
        "zzguard.b4"
      ],
      [
        "0.xx",
        "zzguard.xx"
      ],
      [
        "0.xx.1",
        "1.a2.1"
      ],
      [
        "0.xx.1",
        "1.a2_.1"
      ],
      [
        "0.xx.1",
        "1.a3.1"
      ],
      [
        "0.xx.1",
        "1.a3_.1"
      ],
      [
        "0.xx.1",
        "1.a4.1"
      ],
      [
        "0.xx.1",
        "1.a4_.1"
      ],
      [
        "0.xx.1",
        "1.b2.1"
      ],
      [
        "0.xx.1",
        "1.b3.1"
      ],
      [
        "0.xx.1",
        "1.b4.1"
      ],
      [
        "0.xx.1",
        "v0"
      ],
      [
        "0.xx.1",
        "x1.1"
      ],
      [
        "0.xx.1",
        "x2.1"
      ],
      [
        "0.xx.1",
        "x3.1"
      ],
      [
        "0.xx.1",
        "x4.1"
      ],
      [
        "0.xx.1",
        "x5.1"
      ],
      [
        "0.xx.1",
        "x6.1"
      ],
      [
        "0.xx.1",
        "zzguard.a2"
      ],
      [
        "0.xx.1",
        "zzguard.a3"
      ],
      [
        "0.xx.1",
        "zzguard.a4"
      ],
      [
        "0.xx.1",
        "zzguard.xx"
      ],
      [
        "1.a2",
        "1.a2.1"
      ],
      [
        "1.a2",
        "1.a2_.1"
      ],
      [
        "1.a2",
        "1.a3"
      ],
      [
        "1.a2",
        "1.a3.1"
      ],
      [
        "1.a2",
        "1.a3_.1"
      ],
      [
        "1.a2",
        "1.a4"
      ],
      [
        "1.a2",
        "1.a4.1"
      ],
      [
        "1.a2",
        "1.a4_.1"
      ],
      [
        "1.a2",
        "zzguard.a2"
      ],
      [
        "1.a2",
        "zzguard.a3"
      ],
      [
        "1.a2",
        "zzguard.a4"
      ],
      [
        "1.a2",
        "zzguard.b2"
      ],
      [
        "1.a2",
        "zzguard.b3"
      ],
      [
        "1.a2",
        "zzguard.b4"
      ],
      [
        "1.a2",
        "zzguard.xx"
      ],
      [
        "1.a2.1",
        "1.a3.1"
      ],
      [
        "1.a2.1",
        "1.a4.1"
      ],
      [
        "1.a2.1",
        "v0"
      ],
      [
        "1.a2.1",
        "zzguard.a2"
      ],
      [
        "1.a2.1",
        "zzguard.a3"
      ],
      [
        "1.a2.1",
        "zzguard.a4"
      ],
      [
        "1.a2.1",
        "zzguard.xx"
      ],
      [
        "1.a2_.1",
        "1.a3_.1"
      ],
      [
        "1.a2_.1",
        "1.a4_.1"
      ],
      [
        "1.a2_.1",
        "v0"
      ],
      [
        "1.a2_.1",
        "zzguard.a2"
      ],
      [
        "1.a2_.1",
        "zzguard.a3"
      ],
      [
        "1.a2_.1",
        "zzguard.a4"
      ],
      [
        "1.a2_.1",
        "zzguard.xx"
      ],
      [
        "1.a3",
        "1.a3.1"
      ],
      [
        "1.a3",
        "1.a3_.1"
      ],
      [
        "1.a3",
        "1.xx"
      ],
      [
        "1.a3",
        "1.xx.1"
      ],
      [
        "1.a3",
        "x1.1"
      ],
      [
        "1.a3",
        "x4.1"
      ],
      [
        "1.a3",
        "x5.1"
      ],
      [
        "1.a3",
        "zzguard.a2"
      ],
      [
        "1.a3",
        "zzguard.a3"
      ],
      [
        "1.a3",
        "zzguard.a4"
      ],
      [
        "1.a3",
        "zzguard.b2"
      ],
      [
        "1.a3",
        "zzguard.b3"
      ],
      [
        "1.a3",
        "zzguard.b4"
      ],
      [
        "1.a3",
        "zzguard.xx"
      ],
      [
        "1.a3.1",
        "1.xx.1"
      ],
      [
        "1.a3.1",
        "v0"
      ],
      [
        "1.a3.1",
        "x1.1"
      ],
      [
        "1.a3.1",
        "x4.1"
      ],
      [
        "1.a3.1",
        "zzguard.a2"
      ],
      [
        "1.a3.1",
        "zzguard.a3"
      ],
      [
        "1.a3.1",
        "zzguard.a4"
      ],
      [
        "1.a3.1",
        "zzguard.xx"
      ],
      [
        "1.a3_.1",
        "1.xx.1"
      ],
      [
        "1.a3_.1",
        "v0"
      ],
      [
        "1.a3_.1",
        "x1.1"
      ],
      [
        "1.a3_.1",
        "x5.1"
      ],
      [
        "1.a3_.1",
        "zzguard.a2"
      ],
      [
        "1.a3_.1",
        "zzguard.a3"
      ],
      [
        "1.a3_.1",
        "zzguard.a4"
      ],
      [
        "1.a3_.1",
        "zzguard.xx"
      ],
      [
        "1.a4",
        "1.a4.1"
      ],
      [
        "1.a4",
        "1.a4_.1"
      ],
      [
        "1.a4",
        "1.xx"
      ],
      [
        "1.a4",
        "1.xx.1"
      ],
      [
        "1.a4",
        "x2.1"
      ],
      [
        "1.a4",
        "x3.1"
      ],
      [
        "1.a4",
        "x4.1"
      ],
      [
        "1.a4",
        "x6.1"
      ],
      [
        "1.a4",
        "zzguard.a2"
      ],
      [
        "1.a4",
        "zzguard.a3"
      ],
      [
        "1.a4",
        "zzguard.a4"
      ],
      [
        "1.a4",
        "zzguard.b2"
      ],
      [
        "1.a4",
        "zzguard.b3"
      ],
      [
        "1.a4",
        "zzguard.b4"
      ],
      [
        "1.a4",
        "zzguard.xx"
      ],
      [
        "1.a4.1",
        "1.xx.1"
      ],
      [
        "1.a4.1",
        "v0"
      ],
      [
        "1.a4.1",
        "x2.1"
      ],
      [
        "1.a4.1",
        "x3.1"
      ],
      [
        "1.a4.1",
        "zzguard.a2"
      ],
      [
        "1.a4.1",
        "zzguard.a3"
      ],
      [
        "1.a4.1",
        "zzguard.a4"
      ],
      [
        "1.a4.1",
        "zzguard.xx"
      ],
      [
        "1.a4_.1",
        "1.xx.1"
      ],
      [
        "1.a4_.1",
        "v0"
      ],
      [
        "1.a4_.1",
        "x4.1"
      ],
      [
        "1.a4_.1",
        "x6.1"
      ],
      [
        "1.a4_.1",
        "zzguard.a2"
      ],
      [
        "1.a4_.1",
        "zzguard.a3"
      ],
      [
        "1.a4_.1",
        "zzguard.a4"
      ],
      [
        "1.a4_.1",
        "zzguard.xx"
      ],
      [
        "1.b2",
        "1.b2.1"
      ],
      [
        "1.b2",
        "1.b3"
      ],
      [
        "1.b2",
        "1.b3.1"
      ],
      [
        "1.b2",
        "1.b4"
      ],
      [
        "1.b2",
        "1.b4.1"
      ],
      [
        "1.b2",
        "zzguard.a2"
      ],
      [
        "1.b2",
        "zzguard.a3"
      ],
      [
        "1.b2",
        "zzguard.a4"
      ],
      [
        "1.b2",
        "zzguard.b2"
      ],
      [
        "1.b2",
        "zzguard.b3"
      ],
      [
        "1.b2",
        "zzguard.b4"
      ],
      [
        "1.b2",
        "zzguard.xx"
      ],
      [
        "1.b2.1",
        "1.b3.1"
      ],
      [
        "1.b2.1",
        "1.b4.1"
      ],
      [
        "1.b2.1",
        "v0"
      ],
      [
        "1.b2.1",
        "zzguard.a2"
      ],
      [
        "1.b2.1",
        "zzguard.a3"
      ],
      [
        "1.b2.1",
        "zzguard.a4"
      ],
      [
        "1.b2.1",
        "zzguard.xx"
      ],
      [
        "1.b3",
        "1.b3.1"
      ],
      [
        "1.b3",
        "1.xx"
      ],
      [
        "1.b3",
        "1.xx.1"
      ],
      [
        "1.b3",
        "x2.1"
      ],
      [
        "1.b3",
        "x5.1"
      ],
      [
        "1.b3",
        "zzguard.a2"
      ],
      [
        "1.b3",
        "zzguard.a3"
      ],
      [
        "1.b3",
        "zzguard.a4"
      ],
      [
        "1.b3",
        "zzguard.b2"
      ],
      [
        "1.b3",
        "zzguard.b3"
      ],
      [
        "1.b3",
        "zzguard.b4"
      ],
      [
        "1.b3",
        "zzguard.xx"
      ],
      [
        "1.b3.1",
        "1.xx.1"
      ],
      [
        "1.b3.1",
        "v0"
      ],
      [
        "1.b3.1",
        "x2.1"
      ],
      [
        "1.b3.1",
        "x5.1"
      ],
      [
        "1.b3.1",
        "zzguard.a2"
      ],
      [
        "1.b3.1",
        "zzguard.a3"
      ],
      [
        "1.b3.1",
        "zzguard.a4"
      ],
      [
        "1.b3.1",
        "zzguard.xx"
      ],
      [
        "1.b4",
        "1.b4.1"
      ],
      [
        "1.b4",
        "1.xx"
      ],
      [
        "1.b4",
        "1.xx.1"
      ],
      [
        "1.b4",
        "x3.1"
      ],
      [
        "1.b4",
        "x6.1"
      ],
      [
        "1.b4",
        "zzguard.a2"
      ],
      [
        "1.b4",
        "zzguard.a3"
      ],
      [
        "1.b4",
        "zzguard.a4"
      ],
      [
        "1.b4",
        "zzguard.b2"
      ],
      [
        "1.b4",
        "zzguard.b3"
      ],
      [
        "1.b4",
        "zzguard.b4"
      ],
      [
        "1.b4",
        "zzguard.xx"
      ],
      [
        "1.b4.1",
        "1.xx.1"
      ],
      [
        "1.b4.1",
        "v0"
      ],
      [
        "1.b4.1",
        "x3.1"
      ],
      [
        "1.b4.1",
        "x6.1"
      ],
      [
        "1.b4.1",
        "zzguard.a2"
      ],
      [
        "1.b4.1",
        "zzguard.a3"
      ],
      [
        "1.b4.1",
        "zzguard.a4"
      ],
      [
        "1.b4.1",
        "zzguard.xx"
      ],
      [
        "1.xx",
        "1.xx.1"
      ],
      [
        "1.xx",
        "x1.1"
      ],
      [
        "1.xx",
        "x2.1"
      ],
      [
        "1.xx",
        "x3.1"
      ],
      [
        "1.xx",
        "x4.1"
      ],
      [
        "1.xx",
        "x5.1"
      ],
      [
        "1.xx",
        "x6.1"
      ],
      [
        "1.xx",
        "zzguard.a2"
      ],
      [
        "1.xx",
        "zzguard.a3"
      ],
      [
        "1.xx",
        "zzguard.a4"
      ],
      [
        "1.xx",
        "zzguard.b2"
      ],
      [
        "1.xx",
        "zzguard.b3"
      ],
      [
        "1.xx",
        "zzguard.b4"
      ],
      [
        "1.xx",
        "zzguard.xx"
      ],
      [
        "1.xx.1",
        "v0"
      ],
      [
        "1.xx.1",
        "x1.1"
      ],
      [
        "1.xx.1",
        "x2.1"
      ],
      [
        "1.xx.1",
        "x3.1"
      ],
      [
        "1.xx.1",
        "x4.1"
      ],
      [
        "1.xx.1",
        "x5.1"
      ],
      [
        "1.xx.1",
        "x6.1"
      ],
      [
        "1.xx.1",
        "zzguard.a2"
      ],
      [
        "1.xx.1",
        "zzguard.a3"
      ],
      [
        "1.xx.1",
        "zzguard.a4"
      ],
      [
        "1.xx.1",
        "zzguard.xx"
      ],
      [
        "v0",
        "x1.1"
      ],
      [
        "v0",
        "x2.1"
      ],
      [
        "v0",
        "x3.1"
      ],
      [
        "v0",
        "x4.1"
      ],
      [
        "v0",
        "x5.1"
      ],
      [
        "v0",
        "x6.1"
      ],
      [
        "v0",
        "zzguard.a2"
      ],
      [
        "v0",
        "zzguard.a3"
      ],
      [
        "v0",
        "zzguard.a4"
      ],
      [
        "v0",
        "zzguard.xx"
      ],
      [
        "x1.1",
        "x2.1"
      ],
      [
        "x1.1",
        "x4.1"
      ],
      [
        "x1.1",
        "x5.1"
      ],
      [
        "x1.1",
        "zzguard.a2"
      ],
      [
        "x1.1",
        "zzguard.a3"
      ],
      [
        "x1.1",
        "zzguard.a4"
      ],
      [
        "x1.1",
        "zzguard.xx"
      ],
      [
        "x2.1",
        "x3.1"
      ],
      [
        "x2.1",
        "x5.1"
      ],
      [
        "x2.1",
        "zzguard.a2"
      ],
      [
        "x2.1",
        "zzguard.a3"
      ],
      [
        "x2.1",
        "zzguard.a4"
      ],
      [
        "x2.1",
        "zzguard.xx"
      ],
      [
        "x3.1",
        "x4.1"
      ],
      [
        "x3.1",
        "x6.1"
      ],
      [
        "x3.1",
        "zzguard.a2"
      ],
      [
        "x3.1",
        "zzguard.a3"
      ],
      [
        "x3.1",
        "zzguard.a4"
      ],
      [
        "x3.1",
        "zzguard.xx"
      ],
      [
        "x4.1",
        "x6.1"
      ],
      [
        "x4.1",
        "zzguard.a2"
      ],
      [
        "x4.1",
        "zzguard.a3"
      ],
      [
        "x4.1",
        "zzguard.a4"
      ],
      [
        "x4.1",
        "zzguard.xx"
      ],
      [
        "x5.1",
        "x6.1"
      ],
      [
        "x5.1",
        "zzguard.a2"
      ],
      [
        "x5.1",
        "zzguard.a3"
      ],
      [
        "x5.1",
        "zzguard.a4"
      ],
      [
        "x5.1",
        "zzguard.xx"
      ],
      [
        "x6.1",
        "zzguard.a2"
      ],
      [
        "x6.1",
        "zzguard.a3"
      ],
      [
        "x6.1",
        "zzguard.a4"
      ],
      [
        "x6.1",
        "zzguard.xx"
      ],
      [
        "zzguard.a2",
        "zzguard.a3"
      ],
      [
        "zzguard.a2",
        "zzguard.a4"
      ],
      [
        "zzguard.a3",
        "zzguard.xx"
      ],
      [
        "zzguard.a4",
        "zzguard.xx"
      ],
      [
        "zzguard.b2",
        "zzguard.b3"
      ],
      [
        "zzguard.b2",
        "zzguard.b4"
      ],
      [
        "zzguard.b3",
        "zzguard.xx"
      ],
      [
        "zzguard.b4",
        "zzguard.xx"
      ]
    ],
    "simplex_counts": {
      "0": 48,
      "1": 536,
      "2": 2617,
      "3": 6622,
      "4": 9101,
      "5": 6522,
      "6": 2028,
      "7": 120
    },
    "target_degree": 5,
    "maximum_degree": 7,
    "edge_sha256": "e26e11990fbfc8da6267088d08ba916626b94d411fe0116fe581a8d2b7f48c6a"
  },
  "exact_checks": {
    "clique_union_exact": true,
    "relative_and_zero_weight_tensor_boundary_checks": 46998,
    "all_actual_degrees_checked": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "zero_weight_private_to_register_block_zero": true,
    "projected_T0_zero_on_entire_target_domain": true,
    "projected_T1_annihilates_all_eight_register_cycles": true,
    "normalized_bulk_pair_identical_to_old_pair": true,
    "bulk_dimension_transferred": 176,
    "guarded_filling_terms": 1528,
    "guarded_cycle_terms": 192,
    "filling_equation_exact": true,
    "raw_coordinate_zero_weight_down_energy": 2,
    "selected_harmonic_factor_cancels_weight_one_differential": true
  },
  "filling_recipe": {
    "old_chain": "topology_certificate.exact_filling_chain in the input certificate",
    "operation": "oriented join with the integer guard cycle; all coefficients remain integers",
    "guard_cycle": [
      {
        "edge": [
          "zzguard.a2",
          "zzguard.a3"
        ],
        "coefficient": -1
      },
      {
        "edge": [
          "zzguard.a2",
          "zzguard.a4"
        ],
        "coefficient": 1
      },
      {
        "edge": [
          "zzguard.a3",
          "zzguard.xx"
        ],
        "coefficient": -1
      },
      {
        "edge": [
          "zzguard.a4",
          "zzguard.xx"
        ],
        "coefficient": 1
      }
    ]
  },
  "basis_cone": {
    "simplex_counts": {
      "0": 8,
      "1": 12,
      "2": 4
    },
    "prime": 1000003,
    "rank_boundary1": 7,
    "rank_boundary2": 4,
    "target_betti_over_Q": 1,
    "zero_pair_rank": 10,
    "known_zero_kernel_dimension": 2,
    "Q_dimension": 0,
    "rank_upper_bounds": "rank boundary1<=vertices-1; rank boundary2<=columns; rank D0<=target_dimension-2 from the two exact register cycles. Modular lower bounds meet these.",
    "unfilled_petal_independent_mod_boundaries": true,
    "integer_cone_filling_terms": 4
  },
  "not_certified": [
    "External review of the general guard lemma",
    "One-qubit difference and two-qubit two-term active atoms",
    "Complete palette integration, source priority, or source-class hardness",
    "Independent rerun of upstream code in this offline check"
  ]
}


==> anc/certify_remaining_active_atoms.py <==
"""Certify the remaining one- and two-term active source atoms exactly.

Default mode replays only pinned source graph-building definitions and stops before
Sage. --offline recomputes the mathematical certificates from archived graphs.
"""
import argparse
import ast
from collections import Counter
from fractions import Fraction
import hashlib
import itertools
import json
import math
from pathlib import Path
import subprocess

import numpy as np

from certify_representative_bulk import (
    CaptureGraph, Graph, SOURCE_COMMIT, SOURCE_PATH, SOURCE_SHA256, SOURCE_URL,
    VERTEX_NAMES, all_cliques, boundary, det_mod_prime, echelon_mod_prime,
    reconstruct_rational, weighted_boundary,
)

FOLDER = Path(__file__).resolve().parent
PRIME = 1000003


def clean(chain):
    return {simplex: int(coefficient) for simplex, coefficient in chain.items()
            if coefficient}


def oriented(vertices):
    sign = (-1) ** sum(vertices[i] > vertices[j]
                       for i in range(len(vertices)) for j in range(i + 1, len(vertices)))
    return tuple(sorted(vertices)), sign


def join_chain(first, second):
    result = Counter()
    for a, ca in first.items():
        for b, cb in second.items():
            simplex, sign = oriented(a + b)
            result[simplex] += sign * ca * cb
    return clean(result)


def chain_boundary(chain):
    result = Counter()
    for simplex, coefficient in chain.items():
        for i in range(len(simplex)):
            result[simplex[:i] + simplex[i + 1:]] += coefficient * (-1) ** i
    return clean(result)


def petal_cycle(qubit, bit):
    petal = "b" if bit else "a"
    walk = [f"{qubit}.xx", f"{qubit}.{petal}3",
            f"{qubit}.{petal}2", f"{qubit}.{petal}4"]
    result = Counter()
    for i in range(4):
        edge, sign = oriented((walk[i], walk[(i + 1) % 4]))
        result[edge] += sign
    return clean(result)


def logical_basis(n):
    answer = []
    for bits in itertools.product((0, 1), repeat=n):
        chain = {(): 1}
        for qubit, bit in enumerate(bits):
            chain = join_chain(chain, petal_cycle(qubit, bit))
        answer.append(chain)
    return answer


def chain_vector(chain, simplices):
    rows = {simplex: i for i, simplex in enumerate(simplices)}
    result = np.zeros(len(rows), dtype=np.int64)
    for simplex, coefficient in chain.items():
        result[rows[simplex]] = coefficient
    return result


def recover_graphs(upstream, state_names):
    assert hashlib.sha256(upstream).hexdigest() == SOURCE_SHA256
    wanted = {"make_graph", "thicken", "fill_cycle", "join_keep_names"} | set(state_names)
    tree = ast.parse(upstream.decode())
    definitions = [node for node in tree.body
                   if isinstance(node, ast.FunctionDef) and node.name in wanted]
    assert {node.name for node in definitions} == wanted
    namespace = {
        "Graph": Graph, "itertools": itertools, "v0": "v0",
        "vertex_names": VERTEX_NAMES,
    }
    exec(compile(ast.Module(body=definitions, type_ignores=[]), SOURCE_URL, "exec"),
         namespace)
    graphs = {}
    for name in state_names:
        try:
            namespace[name]()
        except CaptureGraph as captured:
            graphs[name] = captured.graph
        else:
            raise AssertionError("Expected graph capture before Sage for " + name)
    return graphs


def exact_ranks(boundaries, cells, prime):
    ranks = {degree: len(echelon_mod_prime(matrix, prime)[1])
             for degree, matrix in boundaries.items()}
    bounds = {}
    for degree, lower in ranks.items():
        candidates = [
            len(cells[degree - 1]) - ranks.get(degree - 1, 0),
            len(cells[degree]) - ranks.get(degree + 1, 0),
        ]
        # Every graph boundary has column sum zero. The matching modular
        # lower bound n_0-1 also certifies connectedness and exact rank.
        if degree == 1:
            candidates.append(len(cells[0]) - 1)
        upper = min(candidates)
        assert lower == upper, (degree, lower, upper)
        bounds[str(degree)] = {
            "rank_mod_prime": lower,
            "rational_rank_upper_bound": upper,
        }
    return ranks, bounds


def solve_filling(matrix, target, prime):
    echelon, pivots = echelon_mod_prime(matrix, prime, target)
    columns = matrix.shape[1]
    assert not np.any(echelon[len(pivots):, columns])
    solution = np.zeros(columns, dtype=np.int64)
    for row in range(len(pivots) - 1, -1, -1):
        column = pivots[row]
        residue = (
            int(echelon[row, columns])
            - int(echelon[row, column + 1:columns] @ solution[column + 1:])
        ) % prime
        solution[column] = residue * pow(int(echelon[row, column]), -1, prime) % prime
    rational = [reconstruct_rational(value, prime) for value in solution]
    denominator = math.lcm(*(value.denominator for value in rational))
    integer = np.array([
        value.numerator * (denominator // value.denominator) for value in rational
    ], dtype=object)
    assert np.array_equal(
        matrix.astype(object) @ integer,
        denominator * target.astype(object),
    )
    return denominator, integer


def certify_atom(graph, state, qubits, target_degree, amplitudes, survivors):
    cells = all_cliques(graph)
    boundaries = {
        degree: boundary(cells, degree) for degree in range(1, max(cells) + 1)
    }
    for degree in range(2, max(cells) + 1):
        assert not np.any(boundaries[degree - 1] @ boundaries[degree])
    ranks, rank_bounds = exact_ranks(boundaries, cells, PRIME)

    basis_chains = logical_basis(qubits)
    basis = np.column_stack([
        chain_vector(chain, cells[target_degree]) for chain in basis_chains
    ])
    assert np.array_equal(
        basis.T @ basis,
        (4 ** qubits) * np.eye(2 ** qubits, dtype=np.int64),
    )
    assert not np.any(boundaries[target_degree] @ basis)
    amplitudes_array = np.array(amplitudes, dtype=np.int64)
    phi = basis @ amplitudes_array
    survivor_matrix = basis @ np.array(survivors, dtype=np.int64)
    upper_boundary = boundaries[target_degree + 1]
    augmented, pivots = echelon_mod_prime(
        upper_boundary, PRIME, np.column_stack((phi, survivor_matrix))
    )
    upper_columns = upper_boundary.shape[1]
    assert not np.any(augmented[len(pivots):, upper_columns])
    survivor_increment = len(echelon_mod_prime(
        augmented[len(pivots):, upper_columns + 1:], PRIME
    )[1])
    assert survivor_increment == 2 ** qubits - 1
    denominator, filling = solve_filling(upper_boundary, phi, PRIME)

    betti = {
        str(k): len(cells[k]) - ranks.get(k, 0) - ranks.get(k + 1, 0)
        for k in cells
    }
    assert betti[str(target_degree)] == 2 ** qubits - 1

    register = {
        f"{qubit}.{name}" for qubit in range(qubits) for name in VERTEX_NAMES
    }
    private = graph.vertices - register
    weights0 = {v: int(v in register) for v in graph.vertices}
    weights1 = {v: int(v in private) for v in graph.vertices}
    down0 = weighted_boundary(cells, target_degree, weights0)
    up0 = weighted_boundary(cells, target_degree + 1, weights0)
    down1 = weighted_boundary(cells, target_degree, weights1)
    up1 = weighted_boundary(cells, target_degree + 1, weights1)
    pair0 = np.vstack((down0, up0.T))
    pair1 = np.vstack((down1, up1.T))
    bulk_indices = [
        i for i, simplex in enumerate(cells[target_degree]) if "v0" in simplex
    ]
    assert bulk_indices
    assert not np.any(pair0 @ basis)
    assert not np.any(pair0[:, bulk_indices])
    rank0 = len(echelon_mod_prime(pair0, PRIME)[1])
    known_kernel = len(basis_chains) + len(bulk_indices)
    assert rank0 == len(cells[target_degree]) - known_kernel

    low_rows = [
        i for i, simplex in enumerate(cells[target_degree - 1]) if "v0" in simplex
    ]
    high_rows = [
        i for i, simplex in enumerate(cells[target_degree + 1]) if "v0" in simplex
    ]
    t0 = np.vstack((down0[low_rows, :], up0.T[high_rows, :]))
    t1 = np.vstack((down1[low_rows, :], up1.T[high_rows, :]))
    assert not np.any(t0)
    assert not np.any(t1 @ basis)
    bulk_pair = t1[:, bulk_indices]
    gram = bulk_pair.T @ bulk_pair
    determinant, gram_rank = det_mod_prime(gram, PRIME)
    assert determinant and gram_rank == len(bulk_indices)

    neighbors = {
        b if a == "v0" else a
        for a, b in graph.pairs if "v0" in (a, b)
    }
    assert neighbors and neighbors <= private
    zero_gram = pair0.T @ pair0
    derivative_gram = pair1.T @ pair1
    unweighted_gram = (
        boundaries[target_degree].T @ boundaries[target_degree]
        + boundaries[target_degree + 1] @ boundaries[target_degree + 1].T
    )
    inf_norm = lambda a: int(np.abs(a).sum(axis=1).max()) if len(a) else 0
    gram_bound = inf_norm(gram)
    assert gram_bound >= 1
    filling_terms = [
        {"simplex": list(cells[target_degree + 1][i]), "coefficient": int(c)}
        for i, c in enumerate(filling) if c
    ]
    graph_edges = [list(edge) for edge in sorted(graph.pairs)]
    return {
        "status": "PASS",
        "state_function": state,
        "projector": {
            "qubits": qubits,
            "basis_order": [format(i, f"0{qubits}b") for i in range(2 ** qubits)],
            "integer_amplitudes": amplitudes,
            "logical_basis_gram": f"{4 ** qubits} I_{2 ** qubits}",
        },
        "graph": {
            "vertices": sorted(graph.vertices),
            "edges": graph_edges,
            "edge_sha256": hashlib.sha256(
                json.dumps(graph_edges, separators=(",", ":")).encode()
            ).hexdigest(),
            "simplex_counts": {str(k): len(v) for k, v in sorted(cells.items())},
            "maximum_dimension": max(cells),
        },
        "topology_certificate": {
            "target_degree": target_degree,
            "ordinary_betti_over_Q": betti,
            "boundary_ranks": rank_bounds,
            "exact_filling_denominator": denominator,
            "exact_filling_chain": filling_terms,
            "filling_equation_verified_over_integers": True,
            "complementary_register_cycles_independent_mod_boundaries":
                survivor_increment,
            "register_intersection":
                "Exactly the intended rank-one line: explicit filling plus "
                "2^n-1 independent complementary register cycles.",
        },
        "zero_weight_certificate": {
            "register_vertices": sorted(register),
            "register_cycle_dimension": len(basis_chains),
            "central_bulk_dimension": len(bulk_indices),
            "differential_pair_rank_mod_prime": rank0,
            "rational_rank_upper_bound_from_known_kernel":
                len(cells[target_degree]) - known_kernel,
            "kernel_exactly_register_cycles_plus_central_bulk": True,
            "projected_bulk_pair_zero_constant_term": True,
            "projected_bulk_pair_annihilates_register_cycles": True,
            "central_vertex_has_only_new_neighbors": True,
            "bulk_gram_prime": PRIME,
            "bulk_gram_determinant_mod_prime": determinant,
            "bulk_gram_infinity_norm": gram_bound,
            "rational_lower_bound_for_unscaled_pair_singular_value": {
                "numerator": 1, "denominator": str(pow(gram_bound, len(bulk_indices)))
            },
            "zero_weight_gram_infinity_norm": inf_norm(zero_gram),
            "derivative_gram_infinity_norm": inf_norm(derivative_gram),
            "unweighted_gram_infinity_norm": inf_norm(unweighted_gram),
            "weighted_gap_exponent": 2 * target_degree + 4,
        },
    }


def map_second_qubit(vertex):
    swaps = {f"1.{a}{i}": f"1.{b}{i}" for a, b in (("a", "b"), ("b", "a"))
             for i in (2, 3, 4)}
    for old, new in swaps.items():
        if vertex == old or vertex.startswith(old + "."):
            return new + vertex[len(old):]
    return vertex


def map_chain(chain, permutation):
    result = Counter()
    for simplex, coefficient in chain.items():
        mapped, sign = oriented(tuple(permutation(v) for v in simplex))
        result[mapped] += sign * coefficient
    return clean(result)


def check_two_term_transport(source, target, certificate):
    mapped_vertices = {map_second_qubit(v) for v in source.vertices}
    mapped_edges = {
        tuple(sorted((map_second_qubit(a), map_second_qubit(b))))
        for a, b in source.pairs
    }
    assert mapped_vertices == target.vertices and mapped_edges == target.pairs
    target_cells = all_cliques(target)
    source_basis = logical_basis(2)
    source_phi = Counter()
    for j, amplitude in enumerate([1, 0, 0, -1]):
        for simplex, coefficient in source_basis[j].items():
            source_phi[simplex] += amplitude * coefficient
    mapped_phi = map_chain(clean(source_phi), map_second_qubit)
    target_basis = logical_basis(2)
    expected = Counter()
    for j, amplitude in enumerate([0, 1, -1, 0]):
        for simplex, coefficient in target_basis[j].items():
            expected[simplex] += amplitude * coefficient
    assert mapped_phi == clean(expected)
    filling = {
        tuple(item["simplex"]): item["coefficient"]
        for item in certificate["topology_certificate"]["exact_filling_chain"]
    }
    transported = map_chain(filling, map_second_qubit)
    assert all(s in set(target_cells[4]) for s in transported)
    assert chain_boundary(transported) == clean(expected)
    return {
        "status": "PASS",
        "state_function": "state_01m10",
        "projector": {
            "qubits": 2, "basis_order": ["00", "01", "10", "11"],
            "integer_amplitudes": [0, 1, -1, 0],
            "source_relation": "Logical X on the second bowtie maps |00>-|11> "
                               "to |01>-|10>.",
        },
        "graph": {
            "vertices": sorted(target.vertices),
            "edges": [list(e) for e in sorted(target.pairs)],
            "simplex_counts": {
                str(k): len(v) for k, v in sorted(target_cells.items())
            },
            "maximum_dimension": max(target_cells),
        },
        "transport_certificate": {
            "weight_preserving_graph_isomorphism": True,
            "all_private_vertices_mapped": True,
            "all_cliques_transport_bijectively": True,
            "exact_integer_filling_transport": True,
            "transported_filling_terms": len(transported),
            "zero_weight_kernel_and_bulk_pair":
                "Transported by signed permutation chain isometries in every degree.",
            "same_constants_as": "state_00m11",
        },
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--offline", action="store_true")
    parser.add_argument("--certificate", type=Path,
                        default=FOLDER / "REMAINING_ACTIVE_ATOM_CERTIFICATES.json")
    args = parser.parse_args()
    state_names = ["state_0m1", "state_00m11", "state_01m10"]
    archived = None
    if args.offline:
        archived = json.loads(args.certificate.read_text())
        assert archived["source"]["commit"] == SOURCE_COMMIT
        assert archived["source"]["sha256"] == SOURCE_SHA256
        graphs = {}
        for name in state_names:
            item = archived["atoms"][name]
            graph = Graph(item["graph"]["edges"])
            graph.vertices = set(item["graph"]["vertices"])
            graphs[name] = graph
        replayed = False
    else:
        upstream = subprocess.check_output([
            "gh", "api",
            "repos/DorianRudolph/QMA1-gateset-paper/contents/"
            + SOURCE_PATH + "?ref=" + SOURCE_COMMIT,
            "-H", "Accept: application/vnd.github.raw+json",
        ])
        graphs = recover_graphs(upstream, state_names)
        replayed = True

    one = certify_atom(
        graphs["state_0m1"], "state_0m1", 1, 1,
        [1, -1], [[1], [1]],
    )
    two = certify_atom(
        graphs["state_00m11"], "state_00m11", 2, 3,
        [1, 0, 0, -1],
        [[1, 0, 0], [0, 1, 0], [0, 0, 1], [1, 0, 0]],
    )
    other = check_two_term_transport(
        graphs["state_00m11"], graphs["state_01m10"], two
    )
    atoms = {"state_0m1": one, "state_00m11": two, "state_01m10": other}
    output = {
        "status": "PASS",
        "scope": "Exact topology, filling, zero-weight kernel and projected "
                 "central-bulk data for the remaining one-/two-term source atoms.",
        "source": {
            "url": SOURCE_URL, "commit": SOURCE_COMMIT, "sha256": SOURCE_SHA256,
            "upstream_license": "GPLv2-or-later",
            "upstream_replayed_this_run": replayed,
            "execution": "Only inspected graph-building AST definitions; capture "
                         "occurred at the first clique_complex call before Sage.",
        },
        "atoms": atoms,
        "consequence": {
            "base_atom_types_under_finite_criterion": [
                "|0>-|1>", "|00>-|11>", "|01>-|10>",
                "four Hadamard three-term atoms by the separate orbit certificate",
                "basis atoms by the separate cone certificate",
            ],
            "guard_closure": "Conditional on the separately reviewed selected-cycle lemma.",
            "safe_total_locality": 6,
            "safe_weighted_gap_exponent": 26,
        },
        "not_certified": [
            "Source priority or full-paper novelty",
            "Unrestricted complexity-class equivalence",
            "Optimal spectral valuation or practical performance",
            "Complete end-to-end reduction integration",
        ],
    }
    if args.offline:
        for name in state_names:
            assert atoms[name] == archived["atoms"][name]
        target = FOLDER / "OFFLINE_REMAINING_ACTIVE_ATOM_CHECKS.json"
        target.write_text(json.dumps({
            "status": "PASS",
            "input_certificate": str(args.certificate.name),
            "upstream_replayed_this_run": False,
            "all_three_atom_sections_recomputed_exactly": True,
            "source_provenance_not_rechecked_offline": True,
        }, indent=2) + "\n")
    else:
        target = args.certificate
        target.write_text(json.dumps(output, indent=2) + "\n")
    print(json.dumps({
        "status": "PASS", "offline": args.offline,
        "atoms": {
            name: {
                "vertices": len(item["graph"]["vertices"]),
                "simplex_counts": item["graph"]["simplex_counts"],
                "target_degree": item.get("topology_certificate", {}).get(
                    "target_degree", two["topology_certificate"]["target_degree"]
                ),
                "central_bulk_dimension": item.get(
                    "zero_weight_certificate", {}).get("central_bulk_dimension",
                                                       "transported"),
                "filling_terms": len(item.get(
                    "topology_certificate", {}).get("exact_filling_chain", []))
                    or item.get("transport_certificate", {}).get(
                        "transported_filling_terms"),
            } for name, item in atoms.items()
        },
        "output": str(target),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/certify_representative_bulk.py <==
"""Recover the source representative graph and certify its central bulk.

The upstream graph construction is GPLv2-or-later, attributed to Dorian Rudolph.
We fetch its pinned source but do not redistribute it here. Only the inspected
graph-building function definitions are evaluated; the graph shim stops before
Sage homology routines, plotting, or any top-level upstream calls execute.
Outputs are mathematical graph data and a modular certificate for an integer Gram matrix.

With --offline, read the archived graph instead and recompute every mathematical
certificate field without invoking gh or the network. This mode verifies the
supplied graph; it does not independently replay upstream graph construction.
"""

import argparse
import ast
from pathlib import Path
import hashlib
import itertools
import json
import math
from fractions import Fraction
import subprocess

import numpy as np

SOURCE_COMMIT = "30ac70e5dacdecce97c38d801c128ec3ed93a96a"
SOURCE_SHA256 = "c8918f9e037ae79796bb65640170c8e60f31883625d24348f3476f7644dcd29a"
VERTEX_NAMES = "xx, a2, a3, a4, b2, b3, b4".split(", ")
SOURCE_PATH = "gadget_homology.py"
SOURCE_URL = (
    "https://github.com/DorianRudolph/QMA1-gateset-paper/blob/"
    + SOURCE_COMMIT + "/" + SOURCE_PATH
)


class CaptureGraph(Exception):
    def __init__(self, graph):
        self.graph = graph


class Graph:
    def __init__(self, edges=None):
        self.vertices = set()
        self.pairs = set()
        if edges is not None:
            self.add_edges(edges)

    def __iter__(self):
        return iter(sorted(self.vertices))

    def add_edges(self, edges):
        for a, b in edges:
            self.vertices.update((a, b))
            if a != b:
                self.pairs.add(tuple(sorted((a, b))))

    def edges(self, labels=False, sort_vertices=True):
        return sorted(self.pairs)

    def union(self, other):
        result = Graph()
        result.vertices = self.vertices | other.vertices
        result.pairs = self.pairs | other.pairs
        return result

    def delete_edge(self, a, b):
        self.pairs.remove(tuple(sorted((a, b))))

    def merge_vertices(self, vertices):
        target = vertices[0]
        merged = set(vertices)
        result = set()
        for a, b in self.pairs:
            a = target if a in merged else a
            b = target if b in merged else b
            if a != b:
                result.add(tuple(sorted((a, b))))
        self.vertices = (self.vertices - merged) | {target}
        self.pairs = result

    def clique_complex(self):
        raise CaptureGraph(self)


def all_cliques(graph):
    vertices = sorted(graph.vertices)
    adjacent = {v: set() for v in vertices}
    for a, b in graph.pairs:
        adjacent[a].add(b)
        adjacent[b].add(a)
    by_degree = {}

    def extend(prefix, candidates):
        for i, v in enumerate(candidates):
            simplex = prefix + (v,)
            by_degree.setdefault(len(simplex) - 1, []).append(simplex)
            extend(simplex, [w for w in candidates[i + 1:] if w in adjacent[v]])

    extend((), vertices)
    return by_degree


def boundary(cells, degree):
    rows = {s: i for i, s in enumerate(cells.get(degree - 1, []))}
    columns = cells.get(degree, [])
    matrix = np.zeros((len(rows), len(columns)), dtype=np.int64)
    for j, simplex in enumerate(columns):
        for i in range(degree + 1):
            matrix[rows[simplex[:i] + simplex[i + 1:]], j] = (-1) ** i
    return matrix


def weighted_boundary(cells, degree, weights):
    rows = {s: i for i, s in enumerate(cells.get(degree - 1, []))}
    columns = cells.get(degree, [])
    matrix = np.zeros((len(rows), len(columns)), dtype=np.int64)
    for j, simplex in enumerate(columns):
        for i, vertex in enumerate(simplex):
            matrix[rows[simplex[:i] + simplex[i + 1:]], j] = (-1) ** i * weights[vertex]
    return matrix


def det_mod_prime(matrix, prime):
    value = np.remainder(matrix, prime).copy()
    n = len(value)
    determinant = 1
    for column in range(n):
        candidates = np.flatnonzero(value[column:, column])
        if not len(candidates):
            return 0, column
        pivot = column + int(candidates[0])
        if pivot != column:
            value[[column, pivot]] = value[[pivot, column]]
            determinant = -determinant
        pivot_value = int(value[column, column])
        determinant = determinant * pivot_value % prime
        inverse = pow(pivot_value, -1, prime)
        factors = value[column + 1:, column] * inverse % prime
        value[column + 1:, column:] = (
            value[column + 1:, column:]
            - factors[:, None] * value[column, column:][None, :]
        ) % prime
    return determinant % prime, n


def echelon_mod_prime(matrix, prime, rhs=None):
    columns = matrix.shape[1]
    value = np.remainder(
        np.column_stack((matrix, rhs)) if rhs is not None else matrix, prime
    ).copy()
    pivots = []
    row = 0
    for column in range(columns):
        candidates = np.flatnonzero(value[row:, column])
        if not len(candidates):
            continue
        pivot = row + int(candidates[0])
        if pivot != row:
            value[[row, pivot]] = value[[pivot, row]]
        inverse = pow(int(value[row, column]), -1, prime)
        factors = value[row + 1:, column] * inverse % prime
        value[row + 1:, column:] = (
            value[row + 1:, column:]
            - factors[:, None] * value[row, column:][None, :]
        ) % prime
        pivots.append(column)
        row += 1
        if row == len(value):
            break
    return value, pivots


def reconstruct_rational(residue, prime):
    bound = math.isqrt(prime // 2)
    a, b, u, v = prime, int(residue), 0, 1
    while abs(b) > bound:
        quotient = a // b
        a, b, u, v = b, a - quotient * b, v, u - quotient * v
    if not v or abs(v) > bound or (b - int(residue) * v) % prime:
        raise ArithmeticError("Rational reconstruction failed")
    return Fraction(b, v)


def register_basis(cells):
    rows = {simplex: i for i, simplex in enumerate(cells[3])}

    def edges(qubit, bit):
        petal = "b" if bit else "a"
        cycle = [f"{qubit}.xx", f"{qubit}.{petal}3",
                 f"{qubit}.{petal}2", f"{qubit}.{petal}4"]
        return [(cycle[i], cycle[(i + 1) % 4]) for i in range(4)]

    basis = np.zeros((len(rows), 4), dtype=np.int64)
    for first in (0, 1):
        for second in (0, 1):
            for a, b in itertools.product(edges(0, first), edges(1, second)):
                oriented = a + b
                inversions = sum(oriented[i] > oriented[j]
                                 for i in range(4) for j in range(i + 1, 4))
                basis[rows[tuple(sorted(oriented))], 2 * first + second] += (-1) ** inversions
    return basis


def recover_source_graph(upstream):
    assert hashlib.sha256(upstream).hexdigest() == SOURCE_SHA256
    wanted = {
        "make_graph", "thicken", "fill_cycle", "join_keep_names",
        "state_00m10m11",
    }
    parsed = ast.parse(upstream.decode())
    definitions = [
        node for node in parsed.body
        if isinstance(node, ast.FunctionDef) and node.name in wanted
    ]
    assert {node.name for node in definitions} == wanted
    namespace = {
        "Graph": Graph, "itertools": itertools, "v0": "v0",
        "vertex_names": VERTEX_NAMES,
    }
    exec(compile(ast.Module(body=definitions, type_ignores=[]), SOURCE_URL, "exec"), namespace)
    try:
        namespace["state_00m10m11"]()
    except CaptureGraph as captured:
        return captured.graph
    else:
        raise AssertionError("Expected capture before source homology computation")


def main():
    folder = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--offline", action="store_true",
                        help="Recompute the certificate from archived graph data; no gh/network.")
    parser.add_argument("--certificate", type=Path,
                        default=folder / "RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json")
    args = parser.parse_args()
    archived = None
    archived_bytes = None
    if args.offline:
        archived_bytes = args.certificate.read_bytes()
        archived = json.loads(archived_bytes)
        assert archived["source"]["commit"] == SOURCE_COMMIT
        assert archived["source"]["sha256"] == SOURCE_SHA256
        graph = Graph(archived["graph"]["edges"])
        declared_vertices = set(archived["graph"]["vertices"])
        assert graph.vertices <= declared_vertices
        graph.vertices = declared_vertices
    else:
        upstream = subprocess.check_output([
            "gh", "api",
            "repos/DorianRudolph/QMA1-gateset-paper/contents/"
            + SOURCE_PATH + "?ref=" + SOURCE_COMMIT,
            "-H", "Accept: application/vnd.github.raw+json",
        ])
        graph = recover_source_graph(upstream)

    cells = all_cliques(graph)
    central = "v0"
    neighbors = {
        b if a == central else a
        for a, b in graph.pairs if central in (a, b)
    }
    link = Graph()
    link.vertices = neighbors
    link.pairs = {e for e in graph.pairs if set(e) <= neighbors}
    link_cells = all_cliques(link)
    d2 = boundary(link_cells, 2)
    d3 = boundary(link_cells, 3)
    assert not np.any(d2 @ d3)
    gram = d2.T @ d2 + d3 @ d3.T
    dimension = gram.shape[0]
    assert dimension > 0 and gram.shape[1] == dimension
    prime = 1000003
    assert all(prime % divisor for divisor in range(2, math.isqrt(prime) + 1))
    determinant, rank = det_mod_prime(gram, prime)
    assert determinant != 0 and rank == dimension
    bound = int(np.abs(gram).sum(axis=1).max())
    # A positive integral determinant is >=1; each eigenvalue is <=bound.
    # sigma_min([d2; d3.T]) >= bound^(-(dimension-1)/2) >= bound^(-dimension).
    denominator = str(pow(bound, dimension))
    boundaries = {degree: boundary(cells, degree) for degree in range(1, max(cells) + 1)}
    for degree in range(2, max(cells) + 1):
        assert not np.any(boundaries[degree - 1] @ boundaries[degree])
    basis = register_basis(cells)
    assert np.array_equal(basis.T @ basis, 16 * np.eye(4, dtype=np.int64))
    assert not np.any(boundaries[3] @ basis)
    phi = basis @ np.array([1, 0, -1, -1], dtype=np.int64)
    survivors = basis @ np.array([[1, 0, 0], [0, 0, 1],
                                 [0, 1, 0], [1, -1, 0]], dtype=np.int64)
    echelon4, pivots4 = echelon_mod_prime(
        boundaries[4], prime, np.column_stack((phi, survivors))
    )
    ranks = {}
    for degree, matrix in boundaries.items():
        ranks[degree] = len(pivots4) if degree == 4 else len(echelon_mod_prime(matrix, prime)[1])
    exact_rank_bounds = {}
    for degree, lower in ranks.items():
        upper = min(
            len(cells[degree - 1]) - ranks.get(degree - 1, 0),
            len(cells[degree]) - ranks.get(degree + 1, 0),
        )
        assert lower == upper, (degree, lower, upper)
        exact_rank_bounds[str(degree)] = {"rank_mod_prime": lower, "rational_rank_upper_bound": upper}
    ncols4 = boundaries[4].shape[1]
    assert not np.any(echelon4[len(pivots4):, ncols4])
    survivor_rank = len(echelon_mod_prime(
        echelon4[len(pivots4):, ncols4 + 1:], prime
    )[1])
    assert survivor_rank == 3
    modular_solution = np.zeros(ncols4, dtype=np.int64)
    for row in range(len(pivots4) - 1, -1, -1):
        column = pivots4[row]
        residue = (int(echelon4[row, ncols4])
                   - int(echelon4[row, column + 1:ncols4] @ modular_solution[column + 1:])) % prime
        modular_solution[column] = residue * pow(int(echelon4[row, column]), -1, prime) % prime
    rational_solution = [reconstruct_rational(value, prime) for value in modular_solution]
    filling_denominator = math.lcm(*(value.denominator for value in rational_solution))
    coefficients = np.array([
        value.numerator * (filling_denominator // value.denominator)
        for value in rational_solution
    ], dtype=object)
    assert np.array_equal(
        boundaries[4].astype(object) @ coefficients, filling_denominator * phi.astype(object)
    )
    betti = {str(k): len(cells[k]) - ranks.get(k, 0) - ranks.get(k + 1, 0) for k in cells}
    assert betti["3"] == 3
    register_vertices = {f"{qubit}.{name}" for qubit in (0, 1)
                         for name in VERTEX_NAMES}
    zero_weights = {v: int(v in register_vertices) for v in graph.vertices}
    one_weights = {v: 1 - zero_weights[v] for v in graph.vertices}
    down0 = weighted_boundary(cells, 3, zero_weights)
    up0 = weighted_boundary(cells, 4, zero_weights)
    down1 = weighted_boundary(cells, 3, one_weights)
    up1 = weighted_boundary(cells, 4, one_weights)
    pair0 = np.vstack((down0, up0.T))
    pair1 = np.vstack((down1, up1.T))
    bulk_indices = [i for i, s in enumerate(cells[3]) if central in s]
    assert len(bulk_indices) == dimension
    assert not np.any(pair0 @ basis)
    assert not np.any(pair0[:, bulk_indices])
    rank0 = len(echelon_mod_prime(pair0, prime)[1])
    known_kernel_dimension = 4 + len(bulk_indices)
    assert rank0 == len(cells[3]) - known_kernel_dimension
    low_bulk_rows = [i for i, s in enumerate(cells[2]) if central in s]
    high_bulk_rows = [i for i, s in enumerate(cells[4]) if central in s]
    t0 = np.vstack((down0[low_bulk_rows, :], up0.T[high_bulk_rows, :]))
    t1 = np.vstack((down1[low_bulk_rows, :], up1.T[high_bulk_rows, :]))
    assert not np.any(t0)
    assert not np.any(t1 @ basis)
    assert all(v not in register_vertices for v in neighbors)
    zero_gram = pair0.T @ pair0
    derivative_gram = pair1.T @ pair1
    unweighted_gram = boundaries[3].T @ boundaries[3] + boundaries[4] @ boundaries[4].T
    gram_bounds = {
        "zero_weight_gram_infinity_norm": int(np.abs(zero_gram).sum(axis=1).max()),
        "derivative_gram_infinity_norm": int(np.abs(derivative_gram).sum(axis=1).max()),
        "unweighted_gram_infinity_norm": int(np.abs(unweighted_gram).sum(axis=1).max()),
    }
    output = {
        "status": "PASS",
        "scope": "Exact target homology, intended filling, zero-weight kernel, and central-relative-bulk injectivity for one source graph; not the complete guarded palette",
        "source": {
            "url": SOURCE_URL, "commit": SOURCE_COMMIT,
            "sha256": SOURCE_SHA256,
            "function": "state_00m10m11", "upstream_license": "GPLv2-or-later",
            "execution": "Only inspected graph-building AST definitions; stopped before Sage operations",
        },
        "projector": {
            "integer_amplitudes_00_01_10_11": [1, 0, -1, -1],
            "relation_to_requested_representative": "Overall minus sign; same rank-one projector",
        },
        "graph": {
            "vertices": sorted(graph.vertices),
            "edges": [list(e) for e in sorted(graph.pairs)],
            "simplex_counts": {str(k): len(v) for k, v in sorted(cells.items())},
            "maximum_dimension": max(cells),
        },
        "central_link": {
            "vertices": sorted(link.vertices),
            "edges": [list(e) for e in sorted(link.pairs)],
            "simplex_counts": {str(k): len(v) for k, v in sorted(link_cells.items())},
            "ordered_triangles": [list(t) for t in link_cells[2]],
        },
        "certificate": {
            "target_local_degree": 3, "link_degree": 2,
            "gram_dimension": dimension,
            "boundary_composition_exact_zero": True,
            "prime": prime, "determinant_mod_prime": determinant,
            "rank_mod_prime": rank, "integer_gram_infinity_norm": bound,
            "integer_gram_sha256": hashlib.sha256(
                json.dumps(gram.tolist(), separators=(",", ":")).encode()
            ).hexdigest(),
            "rational_lower_bound_for_unscaled_pair_singular_value": {
                "numerator": 1, "denominator": denominator,
            },
            "proof": "The nonzero determinant modulo a prime implies a nonzero integer determinant. The Gram matrix is positive definite. Its eigenvalues are at most the infinity norm, so its least eigenvalue is at least that bound to power -(dimension-1).",
            "weighted_consequence": "For binary weights, the projected central-bulk pair on degree 3 equals lambda times this link pair, up to orientation signs.",
        },
        "topology_certificate": {
            "ordinary_betti_over_Q": betti,
            "boundary_compositions_exact_zero": True,
            "boundary_ranks": exact_rank_bounds,
            "rank_proof": "Rational ranks are at least ranks modulo the prime. Each rank is at most either adjacent chain dimension minus the adjacent rank. The recorded lower and upper bounds agree.",
            "three_survivors_independent_mod_boundaries": True,
            "survivor_coefficient_columns_00_01_10_11": [[1, 0, 0], [0, 0, 1], [0, 1, 0], [1, -1, 0]],
            "survivor_proof": "The boundary rank over Q is certified exactly. Appending the three cycle columns increases rank by three modulo the prime, hence also over Q.",
            "exact_filling_denominator": filling_denominator,
            "exact_filling_chain": [
                {"simplex": list(cells[4][j]), "coefficient": int(coefficient)}
                for j, coefficient in enumerate(coefficients) if coefficient
            ],
            "filling_equation_verified_over_integers": True,
            "register_intersection": "Exactly the span of ket00-ket10-ket11: that cycle has an explicit rational filling and three complementary register cycles survive independently.",
            "positive_weight_extension": "Invertible diagonal weight gauge preserves homology; weight-one register coordinates preserve the exact register boundary intersection for every lambda>0.",
        },
        "zero_weight_certificate": {
            "register_vertices": sorted(register_vertices),
            "register_cycle_dimension": 4,
            "register_basis_gram": "16 I_4; divide each cycle by 4 for an isometry",
            "central_bulk_dimension": len(bulk_indices),
            "differential_pair_rank_mod_prime": rank0,
            "rational_rank_upper_bound_from_known_kernel": len(cells[3]) - known_kernel_dimension,
            "kernel_exactly_register_cycles_plus_central_bulk": True,
            "projected_bulk_pair_zero_constant_term": True,
            "projected_bulk_pair_annihilates_register_cycles": True,
            "central_vertex_has_only_new_neighbors": True,
            **gram_bounds,
            "positive_gap_proof": "For an integral PSD Gram matrix of rank r and norm at most B, its nonzero eigenvalue product is a positive integer, so the least positive eigenvalue is at least B^(-(r-1)).",
            "weighted_gap_proof": "For each boundary, partial_w=W_rows^(-1) partial_1 W_columns. The left scaling has minimum singular value at least one; a degree-k column weight is at least lambda^(k+1). Nonzero singular values therefore decrease by at most that factor. At target degree 3 this gives a whole positive Laplacian lower bound c lambda^10.",
            "not_certified": "Leading eigenvalue coefficient, optimal valuation, and guarded-palette closure are not implied by this certificate.",
        },
        "not_certified": [
            "Optimal weighted lifted eigenvalue valuation or its leading coefficient",
            "Full guarded-palette closure under the new finite zero-weight criterion",
            "Complete guarded palette through locality six",
            "Full reduction or priority",
        ],
    }
    summary = {
        "status": output["status"],
        "verification_mode": "archived_graph" if args.offline else "pinned_source_replay",
        "upstream_replayed_this_run": not args.offline,
        "source_sha256": output["source"]["sha256"],
        "graph_vertices": len(graph.vertices), "graph_edges": len(graph.pairs),
        "simplex_counts": output["graph"]["simplex_counts"],
        "maximum_dimension": max(cells),
        "central_link_simplex_counts": output["central_link"]["simplex_counts"],
        "gram_dimension": dimension, "prime": prime,
        "determinant_mod_prime": determinant, "infinity_norm": bound,
        "rational_bound_denominator_digits": len(denominator),
        "exact_boundary_ranks_over_Q": ranks, "betti_over_Q": betti,
        "filling_chain_nonzeros": int(np.count_nonzero(coefficients)),
        "filling_denominator": filling_denominator,
        "zero_weight_pair_rank": rank0,
        "zero_weight_kernel_dimension": known_kernel_dimension,
        **gram_bounds,
    }
    if args.offline:
        checked_fields = [
            "projector", "graph", "central_link", "certificate",
            "topology_certificate", "zero_weight_certificate",
        ]
        for field in checked_fields:
            assert output[field] == archived[field], ("certificate mismatch", field)
        summary.update({
            "input_certificate": args.certificate.name,
            "input_certificate_sha256": hashlib.sha256(archived_bytes).hexdigest(),
            "recomputed_fields_match_archive": checked_fields,
            "scope": "Exact recomputation from supplied graph data; upstream provenance was not reverified.",
        })
        destination = folder / "OFFLINE_REPRESENTATIVE_CHECKS.json"
        summary["file"] = destination.name
        destination.write_text(json.dumps(summary, indent=2) + "\n")
    else:
        destination = folder / "RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json"
        summary["file"] = destination.name
        destination.write_text(json.dumps(output, indent=2) + "\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_active_hadamard_orbit.py <==
"""Transport the certified three-term gadget to all four split-Hadamard atoms.

This uses only archived graph data. New graphs are register relabelings of the
certified source graph. Integer chain maps verify the logical action and each
transported filling; spectral and zero-weight data transfer by chain isometry.
"""

from collections import defaultdict
from pathlib import Path
import hashlib
import json

import numpy as np

from certify_representative_bulk import Graph, all_cliques, boundary, register_basis

INPUT_SHA256 = "916819fb8a9e371b322a1fab1161b1fc2686ad7fdaf9cf785f52fc2fcb0cae3a"


def image_simplex(simplex, permutation):
    image = tuple(permutation[v] for v in simplex)
    inversions = sum(image[i] > image[j]
                     for i in range(len(image)) for j in range(i + 1, len(image)))
    return tuple(sorted(image)), (-1) ** inversions


def generator(vertices, operation):
    qubit = 0 if operation[-1] == "c" else 1
    permutation = {v: v for v in vertices}
    if operation[0] == "X":
        for label in ("2", "3", "4"):
            a, b = f"{qubit}.a{label}", f"{qubit}.b{label}"
            permutation[a], permutation[b] = b, a
    else:
        assert operation[0] == "Z"
        a, b = f"{qubit}.b3", f"{qubit}.b4"
        permutation[a], permutation[b] = b, a
    return permutation


def main():
    folder = Path(__file__).resolve().parent
    payload = (folder / "RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json").read_bytes()
    assert hashlib.sha256(payload).hexdigest() == INPUT_SHA256
    source = json.loads(payload)
    graph = Graph(source["graph"]["edges"])
    graph.vertices = set(source["graph"]["vertices"])
    cells = all_cliques(graph)
    basis = register_basis(cells)
    assert np.array_equal(basis.T @ basis, 16 * np.eye(4, dtype=np.int64))
    register = set(source["zero_weight_certificate"]["register_vertices"])
    register_edges = {e for e in graph.pairs if set(e) <= register}
    base_phi = np.array([1, 0, -1, -1], dtype=np.int64)
    i2 = np.eye(2, dtype=np.int64)
    x2 = np.array([[0, 1], [1, 0]], dtype=np.int64)
    z2 = np.diag([1, -1])
    logical_generators = {
        "Xc": np.kron(x2, i2), "Zc": np.kron(z2, i2),
        "Xw": np.kron(i2, x2), "Zw": np.kron(i2, z2),
    }
    # Vertex operations are listed in the order in which they are applied.
    cases = [
        ("d0", [], 1, [1, 0, -1, -1]),
        ("d1", ["Xw", "Zw", "Zc"], -1, [0, 1, -1, 1]),
        ("u0", ["Xc"], -1, [1, 1, -1, 0]),
        ("u1", ["Xw", "Zw", "Zc", "Xc"], 1, [1, -1, 0, -1]),
    ]
    records = []
    for name, operations, phase, amplitudes in cases:
        permutation = {v: v for v in graph.vertices}
        expected_action = np.eye(4, dtype=np.int64)
        for operation in operations:
            step = generator(graph.vertices, operation)
            permutation = {v: step[permutation[v]] for v in graph.vertices}
            expected_action = logical_generators[operation] @ expected_action
        assert set(permutation.values()) == graph.vertices
        assert all(permutation[v] == v for v in graph.vertices - register)
        changed_graph = Graph([
            (permutation[a], permutation[b]) for a, b in graph.pairs
        ])
        changed_graph.vertices = set(graph.vertices)
        assert {e for e in changed_graph.pairs if set(e) <= register} == register_edges
        changed_cells = all_cliques(changed_graph)
        for degree, simplices in cells.items():
            mapped = {image_simplex(s, permutation)[0] for s in simplices}
            assert mapped == set(changed_cells[degree])
        target_rows = {s: j for j, s in enumerate(changed_cells[3])}
        mapped_basis = np.zeros_like(basis)
        for i, simplex in enumerate(cells[3]):
            target, sign = image_simplex(simplex, permutation)
            mapped_basis[target_rows[target]] = sign * basis[i]
        changed_basis = register_basis(changed_cells)
        numerator = changed_basis.T @ mapped_basis
        assert not np.any(numerator % 16)
        action = numerator // 16
        assert np.array_equal(action, expected_action)
        assert np.array_equal(mapped_basis, changed_basis @ action)
        assert np.array_equal(action.T @ action, np.eye(4, dtype=np.int64))
        target_amplitudes = np.array(amplitudes, dtype=np.int64)
        assert np.array_equal(action @ base_phi, phase * target_amplitudes)
        filling = defaultdict(int)
        for term in source["topology_certificate"]["exact_filling_chain"]:
            image, sign = image_simplex(tuple(term["simplex"]), permutation)
            filling[image] += phase * sign * term["coefficient"]
        coeffs = np.array([filling.get(s, 0) for s in changed_cells[4]], dtype=np.int64)
        assert np.array_equal(boundary(changed_cells, 4) @ coeffs,
                              changed_basis @ target_amplitudes)
        records.append({
            "atom": name,
            "normalized_logical_amplitudes": {
                "numerators_in_order_00_01_10_11": amplitudes,
                "common_denominator": "sqrt(3)",
            },
            "applied_vertex_operations_in_order": operations,
            "changed_register_vertices": {
                v: permutation[v] for v in sorted(permutation) if permutation[v] != v
            },
            "logical_action": action.tolist(),
            "image_of_d0_equals_phase_times_target": phase,
            "all_cliques_transport_bijectively": True,
            "register_graph_preserved": True,
            "private_vertices_fixed": True,
            "integer_filling_equation_verified": True,
            "transported_filling_nonzeros": int(np.count_nonzero(coeffs)),
            "graph_edges_sha256": hashlib.sha256(
                json.dumps(sorted(changed_graph.pairs), separators=(",", ":")).encode()
            ).hexdigest(),
        })
    output = {
        "status": "PASS",
        "input_certificate_sha256": INPUT_SHA256,
        "source_graph_commit": source["source"]["commit"],
        "basis_order": ["00", "01", "10", "11"],
        "all_four_split_hadamard_atoms_covered": True,
        "records": records,
        "transported_properties": [
            "Exact target boundary intersection and Betti multiplicity",
            "Zero-weight kernel equal to V direct-sum Q",
            "Projected central pair injectivity and annihilation on V",
            "All positive-weight spectra and uniform constants",
        ],
        "proof_mechanism": "Weight-preserving vertex relabeling induces signed permutation chain isometries in every degree, preserving the private/central subspaces.",
        "scope": "Only the unguarded active three-term atoms and their outside harmonic padding. Other atom types and guarded attaching-sphere products are not certified here.",
        "new_source_replay": False,
    }
    destination = folder / "ACTIVE_HADAMARD_ORBIT_CERTIFICATE.json"
    destination.write_text(json.dumps(output, indent=2) + "\n")
    print(json.dumps({
        "status": "PASS", "atoms": [r["atom"] for r in records],
        "integer_fillings_verified": len(records),
        "input_certificate_sha256": INPUT_SHA256, "file": destination.name,
        "scope": output["scope"],
    }, indent=2))


if __name__ == "__main__":
    main()



==> anc/check_common_blowup.py <==
"""Tiny deterministic linear-algebra check, not a quantum speedup simulation."""
from itertools import combinations, product
from math import prod, sqrt
import json

import numpy as np


def simplices(vertices, edges, max_degree=2):
    return [[s for s in combinations(vertices, k + 1)
             if all(tuple(sorted(e)) in edges for e in combinations(s, 2))]
            for k in range(max_degree + 1)]


def coboundary(lower, upper, weights):
    index = {s: i for i, s in enumerate(lower)}
    matrix = np.zeros((len(upper), len(lower)))
    for row, simplex in enumerate(upper):
        for j, v in enumerate(simplex):
            matrix[row, index[simplex[:j] + simplex[j+1:]]] = (-1)**j * weights[v]
    return matrix


def inclusion(source, target):
    result = np.zeros((len(target), len(source)))
    index = {s: i for i, s in enumerate(target)}
    for j, simplex in enumerate(source):
        result[index[simplex], j] = 1
    return result


def fixture(edges, f):
    base_vertices = tuple(range(len(f)))
    vertices = tuple((v, j) for v in base_vertices for j in range(f[v]))
    blown_edges = {tuple(sorted((u, v))) for u, v in combinations(vertices, 2)
                  if u[0] == v[0] or tuple(sorted((u[0], v[0]))) in edges}
    base = simplices(base_vertices, edges)
    blown = simplices(vertices, blown_edges)
    transforms = []
    for k in range(3):
        index = {s: i for i, s in enumerate(blown[k])}
        T = np.zeros((len(blown[k]), len(base[k])))
        for j, simplex in enumerate(base[k]):
            amplitude = 1 / sqrt(prod(f[v] for v in simplex))
            for copy in product(*(range(f[v]) for v in simplex)):
                lifted = tuple(zip(simplex, copy))
                T[index[lifted], j] = amplitude
        transforms.append(T)
    return base, blown, transforms


def main():
    f, M = (4, 1, 2), 4
    weights = {v: sqrt(f[v] / M) for v in range(3)}
    first = fixture({(0, 1), (1, 2)}, f)
    second = fixture({(0, 1), (1, 2), (0, 2)}, f)
    output = {"multiplicities": f, "M": M, "levels": [0, 2, 1], "checks": []}
    for level, (base, blown, T) in enumerate((first, second), 1):
        blown_weights = {v: 1 for s in blown[0] for v in s}
        ds = [coboundary(base[k], base[k+1], weights) for k in range(2)]
        dh = [coboundary(blown[k], blown[k+1], blown_weights) for k in range(2)]
        for k in range(3):
            error = float(np.linalg.norm(T[k].T @ T[k] - np.eye(len(base[k]))))
            assert error < 1e-12
        for k in range(2):
            d_error = float(np.linalg.norm(dh[k] @ T[k] - sqrt(M) * T[k+1] @ ds[k]))
            boundary_error = float(np.linalg.norm(dh[k].T @ T[k+1] - sqrt(M) * T[k] @ ds[k].T))
            assert max(d_error, boundary_error) < 1e-12
            output["checks"].append({"level": level, "d_degree": k,
                                     "coboundary_error": d_error,
                                     "boundary_error": boundary_error})
        delta = ds[0] @ ds[0].T + ds[1].T @ ds[1]
        delta_hat = dh[0] @ dh[0].T + dh[1].T @ dh[1]
        error = float(np.linalg.norm(delta_hat @ T[1] - M * T[1] @ delta))
        assert error < 1e-12
        output["checks"].append({"level": level, "H1_laplacian_intertwining_error": error})
    for k in range(3):
        J = inclusion(first[0][k], second[0][k])
        Jh = inclusion(first[1][k], second[1][k])
        error = float(np.linalg.norm(Jh @ first[2][k] - second[2][k] @ J))
        assert error < 1e-12
        output["checks"].append({"degree": k, "inclusion_error": error})
    # Sharp smallest counterexample when multiplicities differ across levels.
    # One base vertex, one copy first, two copies second; include the first copy.
    old = np.array([1.0, 0.0])
    new = np.array([1.0, 1.0]) / sqrt(2)
    output["unequal_multiplicity_counterexample"] = {
        "base": "one vertex", "multiplicities": [1, 2],
        "commuting_square_error": float(np.linalg.norm(old - new)),
        "overlap": float(old @ new),
    }
    output["status"] = "TINY_FLOATING_POINT_IDENTITY_CHECK_PASSED"
    print(json.dumps(output, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_exact_filling_coercivity.py <==
"""Finite checks of exact-filling coercivity and an angle-bound guard.

Uses actual weighted clique boundary matrices for small cone attachments.
These graphs are NOT the King--Kohler/Rudolph palette, and this calculation
does not certify the all-chain theorem or a spectral asymptotic.
"""

from pathlib import Path
import importlib.util
import itertools
import json

import numpy as np
from scipy.linalg import eigh

support_path = Path(__file__).resolve().parent / "check_kernel_filtration.py"
spec = importlib.util.spec_from_file_location("kernel_fixture_support", support_path)
support = importlib.util.module_from_spec(spec)
spec.loader.exec_module(support)

CYCLES = ((0, 1, 2, 3), (0, 4, 5, 6))


def make_complex(attachments):
    edges = set(support.bouquet(0))
    vertices = set(range(7))
    for vertex, target in attachments:
        vertices.add(vertex)
        edges.update(support.edge(vertex, v) for v in CYCLES[target])
    return {
        degree: [
            simplex for simplex in itertools.combinations(sorted(vertices), degree + 1)
            if all(support.edge(a, b) in edges
                   for a, b in itertools.combinations(simplex, 2))
        ]
        for degree in (0, 1, 2)
    }


def embed(source, target):
    target_rows = {simplex: i for i, simplex in enumerate(target[1])}
    matrix = np.zeros((len(target[1]), len(source[1])))
    for j, simplex in enumerate(source[1]):
        matrix[target_rows[simplex], j] = 1
    return matrix


def cycle_vector(simplices, which):
    rows = {simplex: i for i, simplex in enumerate(simplices[1])}
    vector = np.zeros(len(rows))
    cycle = CYCLES[which]
    for i in range(4):
        a, b = cycle[i], cycle[(i + 1) % 4]
        vector[rows[support.edge(a, b)]] = (1 if a < b else -1) / 2
    return vector


def matrices(simplices, weights):
    down = support.boundary(simplices, 1, weights)
    boundary_up = support.boundary(simplices, 2, weights)
    assert np.linalg.norm(down @ boundary_up) < 1e-12
    up = boundary_up @ boundary_up.T
    lap = down.T @ down + up
    values, vectors = eigh(lap)
    assert values[0] > -1e-9
    positive = values[values > 1e-8]
    harmonic = vectors[:, np.abs(values) < 1e-8]
    return boundary_up, up, lap, positive[0], harmonic


def check_cliques():
    records = []
    register = make_complex([])
    for targets in ((0,), (0, 0), (0, 1), (0, 0, 1), (0, 1, 0, 1)):
        attachments = [(7 + i, target) for i, target in enumerate(targets)]
        global_complex = make_complex(attachments)
        for lam in (0.5, 0.25, 0.125):
            weights = [1.0] * 7 + [lam] * len(targets)
            _, global_up, _, global_gap, harmonics = matrices(global_complex, weights)
            assert harmonics.shape[1] == 2 - len(set(targets))
            aggregate_up = np.zeros_like(global_up)
            logical = np.zeros_like(global_up)
            local_gaps, filling_residuals = [], []
            for attachment in attachments:
                local = make_complex([attachment])
                boundary_up, up, _, gap, _ = matrices(local, weights)
                inclusion = embed(local, global_complex)
                aggregate_up += inclusion @ up @ inclusion.T
                phi_local = cycle_vector(local, attachment[1])
                filling = np.linalg.lstsq(boundary_up, phi_local, rcond=None)[0]
                residual = np.linalg.norm(boundary_up @ filling - phi_local)
                assert residual < 1e-9
                filling_residuals.append(float(residual))
                phi_global = cycle_vector(global_complex, attachment[1])
                logical += np.outer(phi_global, phi_global)
                local_gaps.append(float(gap))
            additivity_error = np.linalg.norm(global_up - aggregate_up)
            assert additivity_error < 1e-10
            # Use half the numerically resolved local gap to keep a margin.
            delta = min(local_gaps) / 2
            minimum = float(eigh(global_up - delta * logical, eigvals_only=True)[0])
            assert minimum > -1e-9
            annihilation_error = float(np.linalg.norm(logical @ harmonics))
            assert annihilation_error < 1e-8
            records.append({
                "targets": list(targets), "lambda": lam,
                "betti_1": harmonics.shape[1], "delta_for_psd_check": delta,
                "psd_residual_min_eigenvalue": minimum,
                "up_additivity_error": float(additivity_error),
                "max_filling_residual": max(filling_residuals),
                "logical_harmonic_annihilation_error": annihilation_error,
                "measured_global_positive_gap": float(global_gap),
            })
    assert len(records) == 15
    return records


def check_missing_hypotheses():
    missing_filling_min = float(np.linalg.eigvalsh(
        np.diag([1.0, 0.0]) - np.diag([0.0, 1.0])
    )[0])
    assert missing_filling_min == -1.0

    eta = 0.8
    common = np.ones((2, 2)) / 2
    qa = np.diag([1.0, 0.0])
    v = np.array([1.0, 99.0])
    qb = np.outer(v, v) / np.dot(v, v)
    actual_errors = [
        float(np.linalg.norm(qa - common, 2)),
        float(np.linalg.norm(qb - common, 2)),
    ]
    assert max(actual_errors) <= eta
    signed_lower = 1 - 2 * eta * eta
    overlap = float(np.trace(qa @ qb))
    assert 0 < overlap < signed_lower * signed_lower
    return {
        "missing_exact_filling": {
            "minimum_eigenvalue": missing_filling_min,
            "meaning": "Direct logical domination fails without boundary containment.",
        },
        "negative_angle_bound_cannot_be_squared": {
            "eta_bound": eta, "actual_projector_errors": actual_errors,
            "signed_singular_value_lower_bound": signed_lower,
            "invalid_squared_lower_bound": signed_lower * signed_lower,
            "actual_overlap_with_rank_one_map": overlap,
            "repair": "Require a nonnegative angle bound, or use its positive part.",
        },
    }


def main():
    result = {
        "status": "PASS",
        "scope": "15 small clique fixtures and two hypothesis guards; not a palette certificate",
        "clique_cases": check_cliques(),
        "hypothesis_guards": check_missing_hypotheses(),
    }
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_kernel_filtration.py <==
"""Small clique-complex check of independent fillings and persistence ranks.

This is classical exact-combinatorial / floating-point linear algebra, not a
quantum simulation and not a test of the full King--Kohler construction.
Run: python3 research/quantum_direction_selection/round2/check_kernel_filtration.py
"""

import itertools
import json

import numpy as np
from scipy.linalg import eigh, null_space, svdvals


def edge(a, b):
    return tuple(sorted((a, b)))


def bouquet(offset):
    cycles = ((0, 1, 2, 3), (0, 4, 5, 6))
    return {
        edge(offset + cycle[i], offset + cycle[(i + 1) % 4])
        for cycle in cycles for i in range(4)
    }


def complex_at(level):
    # Join two flag figure-eights. Added cones have no mutual edge.
    edges = bouquet(0) | bouquet(7)
    edges |= {edge(a, b) for a in range(7) for b in range(7, 14)}
    if level >= 1:
        edges |= {edge(14, v) for v in [0, 1, 2, 3] + list(range(7, 14))}
    if level >= 2:
        edges |= {edge(15, v) for v in [7, 8, 9, 10] + list(range(7))}
    simplices = {}
    for degree in (2, 3, 4):
        simplices[degree] = [
            s for s in itertools.combinations(range(16), degree + 1)
            if all(edge(a, b) in edges for a, b in itertools.combinations(s, 2))
        ]
    return simplices


def boundary(simplices, degree, weights):
    rows = {s: i for i, s in enumerate(simplices[degree - 1])}
    out = np.zeros((len(rows), len(simplices[degree])))
    for j, s in enumerate(simplices[degree]):
        for i, v in enumerate(s):
            out[rows[s[:i] + s[i + 1:]], j] = (-1) ** i * weights[v]
    return out


def inclusion(source, target):
    rows = {s: i for i, s in enumerate(target[3])}
    out = np.zeros((len(rows), len(source[3])))
    for j, s in enumerate(source[3]):
        out[rows[s], j] = 1
    return out


def main():
    complexes = [complex_at(i) for i in range(3)]
    inclusions = [inclusion(complexes[i], complexes[i + 1]) for i in range(2)]
    results = []
    for lam in (1.0, 0.5, 0.25, 0.125):
        weights = [1.0] * 14 + [lam, lam]
        harmonics = []
        gaps = []
        counts = []
        rank_pairs = []
        for simplices in complexes:
            down = boundary(simplices, 3, weights)
            up = boundary(simplices, 4, weights)
            assert np.max(np.abs(down @ up), initial=0.0) < 1e-12
            lap = down.T @ down + up @ up.T
            spectrum, vectors = eigh(lap)
            harmonic = vectors[:, np.abs(spectrum) < 1e-9]
            harmonics.append(harmonic)
            counts.append(harmonic.shape[1])
            gaps.append(float(spectrum[spectrum > 1e-9][0]))
            rank_pairs.append((down, up))
        assert counts == [4, 2, 1], counts
        maps = []
        for i, embed in enumerate(inclusions):
            values = svdvals(harmonics[i + 1].T @ embed @ harmonics[i])
            rank = int(np.count_nonzero(values > 1e-8))
            # Independent rank formula on cycle and boundary spaces.
            cycles = embed @ null_space(rank_pairs[i][0])
            final_boundaries = rank_pairs[i + 1][1]
            concat_rank = np.linalg.matrix_rank(
                np.column_stack((cycles, final_boundaries)), tol=1e-8
            )
            boundary_rank = np.linalg.matrix_rank(final_boundaries, tol=1e-8)
            assert rank == concat_rank - boundary_rank == counts[i + 1]
            maps.append({"rank": rank, "ratio": rank / counts[i],
                         "positive_singular_values": values[values > 1e-8].tolist()})
        results.append({"lambda": lam, "betti": counts, "positive_gaps": gaps,
                        "successive_maps": maps})
    print(json.dumps({"status": "PASS", "kind": "classical mathematical fixture",
                      "vertices": 16, "degree": 3,
                      "degree_3_simplices": [len(c[3]) for c in complexes],
                      "expected_betti_by_Kunneth_and_relative_homology": [4, 2, 1],
                      "results": results}, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_padded_bulk.py <==
"""Tiny exact check of the padded-bulk boundary convention, not a gap proof."""

from fractions import Fraction


def boundary(chain, weights):
    result = {}
    for simplex, coefficient in chain.items():
        for index, vertex in enumerate(simplex):
            face = simplex[:index] + simplex[index + 1:]
            term = coefficient * weights[vertex] * (-1) ** index
            result[face] = result.get(face, Fraction(0)) + term
    return {face: value for face, value in result.items() if value}


def bulk(chain):
    return {face: value for face, value in chain.items() if 0 in face}


def norm_squared(chain):
    return sum((coefficient * coefficient for coefficient in chain.values()), Fraction(0))


for lam in (Fraction(1, 2), Fraction(1, 16), Fraction(1, 256)):
    weights = {0: lam, 1: lam, 2: Fraction(1), 3: Fraction(1),
               4: Fraction(1), 5: Fraction(1)}
    # A local bulk edge [0,1] joined with one outside register edge [2,3].
    test = {(0, 1, 2, 3): Fraction(1)}
    projected = bulk(boundary(test, weights))
    assert norm_squared(projected) == 2 + lam * lam

    # The same local edge joined with a normalized outside four-cycle.
    outside_cycle = {(2, 3): Fraction(1, 2), (3, 4): Fraction(1, 2),
                     (4, 5): Fraction(1, 2), (2, 5): Fraction(-1, 2)}
    assert not boundary(outside_cycle, weights)
    joined = {(0, 1) + edge: value for edge, value in outside_cycle.items()}
    harmonic_projected = bulk(boundary(joined, weights))
    assert norm_squared(harmonic_projected) == lam * lam
    assert all(sum(vertex >= 2 for vertex in face) == 2 for face in harmonic_projected)
    print(f"lambda={lam}: arbitrary-edge bulk boundary squared={norm_squared(projected)}; "
          f"harmonic-outside squared={norm_squared(harmonic_projected)}")

print("PASS: unit-weight padded boundary survives for arbitrary inputs and cancels for the outside cycle.")


==> anc/check_selected_cycle_guard.py <==
"""Exact offline checks for the selected-cycle guard construction.

Uses the immutable archived source graph, never gh, network, or Sage.
It checks chain identities and transferred data; it does not recompute the
large guarded graph's rational rank or establish source priority.
"""
from collections import Counter
import hashlib
import itertools
import json
from pathlib import Path

import numpy as np
from certify_representative_bulk import (
    Graph, VERTEX_NAMES, all_cliques, boundary, weighted_boundary,
    echelon_mod_prime, register_basis,
)

FOLDER = Path(__file__).resolve().parent
SOURCE_CERTIFICATE_SHA = "916819fb8a9e371b322a1fab1161b1fc2686ad7fdaf9cf785f52fc2fcb0cae3a"


def clean(counter):
    return {key: int(value) for key, value in counter.items() if value}


def oriented(vertices):
    assert len(vertices) == len(set(vertices))
    sign = (-1) ** sum(vertices[i] > vertices[j]
                       for i in range(len(vertices)) for j in range(i + 1, len(vertices)))
    return tuple(sorted(vertices)), sign


def join_chain(first, second):
    result = Counter()
    for a, ca in first.items():
        for b, cb in second.items():
            simplex, sign = oriented(a + b)
            result[simplex] += sign * ca * cb
    return clean(result)


def chain_boundary(chain, weights):
    result = Counter()
    for simplex, coefficient in chain.items():
        for i, vertex in enumerate(simplex):
            result[simplex[:i] + simplex[i + 1:]] += (
                coefficient * (-1) ** i * weights[vertex]
            )
    return clean(result)


def bowtie(prefix):
    graph = Graph()
    cycles = []
    for bit in (0, 1):
        petal = "b" if bit else "a"
        walk = [prefix + "xx", prefix + petal + "3",
                prefix + petal + "2", prefix + petal + "4"]
        chain = Counter()
        for i in range(4):
            edge = (walk[i], walk[(i + 1) % 4])
            graph.add_edges([edge])
            canonical, sign = oriented(edge)
            chain[canonical] += sign
        cycles.append(clean(chain))
    return graph, cycles


def flat_cells(cells, augmented=True):
    answer = {simplex for level in cells.values() for simplex in level}
    if augmented:
        answer.add(())
    return answer


def attach_guard(base, register, bit=0):
    guard, guard_cycles = bowtie("zzguard.")
    selected = {v for edge in guard_cycles[bit] for v in edge}
    graph = base.union(guard)
    graph.add_edges(itertools.product(register, guard.vertices))
    graph.add_edges(itertools.product(base.vertices - register, selected))
    return graph, guard, guard_cycles, selected


def check_chain_decomposition(base, register, graph, guard, selected):
    base_cells = all_cliques(base)
    new_cells = all_cliques(graph)
    guard_cells = all_cliques(guard)
    base_flat = flat_cells(base_cells)
    new_flat = flat_cells(new_cells)
    guard_flat = flat_cells(guard_cells)
    selected_flat = {s for s in guard_flat if set(s) <= selected}
    register_flat = {s for s in base_flat if set(s) <= register}
    union = {tuple(sorted(a + b)) for a in base_flat for b in selected_flat}
    union |= {tuple(sorted(a + b)) for a in register_flat for b in guard_flat}
    assert union == new_flat
    private = base.vertices - register
    private_columns = [s for s in new_flat if set(s) & private]
    zero_weights = {v: int(v not in private) for v in graph.vertices}
    one_weights = {v: 1 for v in graph.vertices}
    checked = 0
    for simplex in private_columns:
        a = tuple(v for v in simplex if v in base.vertices)
        b = tuple(v for v in simplex if v in guard.vertices)
        _, input_sign = oriented(a + b)
        for weights in (zero_weights, one_weights):
            actual = {face: c for face, c in chain_boundary(
                {simplex: 1}, weights).items() if set(face) & private}
            first = {face: c for face, c in chain_boundary(
                {a: 1}, weights).items() if set(face) & private}
            expected = Counter(join_chain(first, {b: 1}))
            second = join_chain({a: 1}, chain_boundary({b: 1}, weights))
            for face, c in second.items():
                expected[face] += (-1) ** len(a) * c
            expected = {face: input_sign * c for face, c in clean(expected).items()}
            assert actual == expected
            if weights is zero_weights:
                assert chain_boundary({simplex: 1}, weights) == actual
            checked += 1
    return new_cells, {
        "clique_union_exact": True,
        "relative_and_zero_weight_tensor_boundary_checks": checked,
        "all_actual_degrees_checked": sorted(new_cells),
        "zero_weight_private_to_register_block_zero": True,
    }


def projected_pair(cells, degree, weights, guard_vertices, cycle, active_degree):
    """Unnormalized contraction against a guard cycle on central outputs."""
    result = Counter()

    def output_row(simplex, kind):
        a = tuple(v for v in simplex if v not in guard_vertices)
        b = tuple(v for v in simplex if v in guard_vertices)
        target_size = active_degree if kind == "down" else active_degree + 2
        if "v0" not in a or len(a) != target_size or b not in cycle:
            return None
        _, sign = oriented(a + b)
        return (kind, a), sign * cycle[b]

    for column in cells[degree]:
        for i, vertex in enumerate(column):
            face = column[:i] + column[i + 1:]
            match = output_row(face, "down")
            if match:
                row, coefficient = match
                result[(row, column)] += coefficient * (-1) ** i * weights[vertex]
    for upper in cells.get(degree + 1, []):
        match = output_row(upper, "up")
        if match:
            row, coefficient = match
            for i, vertex in enumerate(upper):
                column = upper[:i] + upper[i + 1:]
                result[(row, column)] += coefficient * (-1) ** i * weights[vertex]
    return clean(result)


def main():
    source_bytes = (FOLDER / "RUDOLPH_REPRESENTATIVE_BULK_CERTIFICATE.json").read_bytes()
    assert hashlib.sha256(source_bytes).hexdigest() == SOURCE_CERTIFICATE_SHA
    source = json.loads(source_bytes)
    base = Graph(source["graph"]["edges"])
    base.vertices = set(source["graph"]["vertices"])
    register = set(source["zero_weight_certificate"]["register_vertices"])
    private = base.vertices - register
    base_cells = all_cliques(base)
    graph, guard, cycles, selected = attach_guard(base, register)
    cells, tensor_checks = check_chain_decomposition(base, register, graph, guard, selected)
    d, degree = 3, 5
    weights0 = {v: int(v not in private) for v in graph.vertices}
    weights1 = {v: int(v in private) for v in graph.vertices}
    t0 = projected_pair(cells, degree, weights0, guard.vertices, cycles[0], d)
    t1 = projected_pair(cells, degree, weights1, guard.vertices, cycles[0], d)
    assert not t0

    old_t1 = projected_pair(
        base_cells, d, {v: int(v in private) for v in base.vertices},
        set(), {(): 1}, d,
    )
    bulk = {s for s in base_cells[d] if "v0" in s}
    assert len(bulk) == 176
    restricted_old = {key: c for key, c in old_t1.items() if key[1] in bulk}
    new_on_bulk = Counter()
    for (row, column), coefficient in t1.items():
        a = tuple(v for v in column if v in base.vertices)
        b = tuple(v for v in column if v in guard.vertices)
        if a in bulk and b in cycles[0]:
            _, sign = oriented(a + b)
            new_on_bulk[(row, a)] += coefficient * sign * cycles[0][b]
    # Gamma has norm 2: contraction and input each give this norm factor.
    assert clean(new_on_bulk) == {key: 4 * c for key, c in restricted_old.items()}

    basis = register_basis(base_cells)
    basis_chains = [
        {s: int(basis[i, j]) for i, s in enumerate(base_cells[d]) if basis[i, j]}
        for j in range(4)
    ]
    for active_cycle in basis_chains:
        for guard_cycle in cycles:
            logical = join_chain(active_cycle, guard_cycle)
            result = Counter()
            for (row, column), coefficient in t1.items():
                result[row] += coefficient * logical.get(column, 0)
            assert not clean(result)

    filling = {tuple(item["simplex"]): item["coefficient"]
               for item in source["topology_certificate"]["exact_filling_chain"]}
    phi = Counter()
    for j, coefficient in enumerate(source["projector"]["integer_amplitudes_00_01_10_11"]):
        for simplex, value in basis_chains[j].items():
            phi[simplex] += coefficient * value
    guarded_filling = join_chain(filling, cycles[0])
    guarded_phi = join_chain(clean(phi), cycles[0])
    assert all(s in set(cells[degree + 1]) for s in guarded_filling)
    assert chain_boundary(guarded_filling, {v: 1 for v in graph.vertices}) == guarded_phi

    sample_bulk = sorted(bulk)[0]
    sample_edge = sorted(cycles[0])[0]
    raw_coordinate = join_chain({sample_bulk: 1}, {sample_edge: 1})
    raw_down = chain_boundary(raw_coordinate, weights0)
    assert sum(c * c for c in raw_down.values()) == 2
    harmonic_bulk = join_chain({sample_bulk: 1}, cycles[0])
    assert not chain_boundary(harmonic_bulk, weights0)

    # A separate small exact rank certificate for the elementary basis cone.
    basis_register, basis_cycles = bowtie("base.")
    basis_graph = basis_register.union(Graph())
    basis_graph.add_edges(("v0", vertex) for edge in basis_cycles[0] for vertex in edge)
    basis_cells = all_cliques(basis_graph)
    b1, b2 = boundary(basis_cells, 1), boundary(basis_cells, 2)
    p = 1000003
    rank1 = len(echelon_mod_prime(b1, p)[1])
    rank2 = len(echelon_mod_prime(b2, p)[1])
    zero = {v: int(v != "v0") for v in basis_graph.vertices}
    pair0 = np.vstack((weighted_boundary(basis_cells, 1, zero),
                       weighted_boundary(basis_cells, 2, zero).T))
    rank0 = len(echelon_mod_prime(pair0, p)[1])
    rows = {s: i for i, s in enumerate(basis_cells[1])}
    z = np.zeros((len(rows), 2), dtype=np.int64)
    for j, cycle in enumerate(basis_cycles):
        for simplex, coefficient in cycle.items():
            z[rows[simplex], j] = coefficient
    assert not np.any(pair0 @ z)
    assert rank0 == len(rows) - 2 == 10
    assert rank1 == len(basis_cells[0]) - 1 == 7
    assert rank2 == len(basis_cells[2]) == 4
    assert len(rows) - rank1 - rank2 == 1
    cone_filling = join_chain({("v0",): 1}, basis_cycles[0])
    assert chain_boundary(cone_filling, {v: 1 for v in basis_graph.vertices}) == basis_cycles[0]
    survivors = np.array([basis_cycles[1].get(s, 0) for s in basis_cells[1]])
    assert len(echelon_mod_prime(np.column_stack((b2, survivors)), p)[1]) == rank2 + 1

    output = {
        "status": "PASS",
        "scope": "Exact chain identities for one selected guard on the source Hadamard atom, plus an elementary basis atom. Guarded ranks are transported by the structural proof, not recomputed numerically.",
        "upstream_replayed_this_run": False,
        "input_certificate_sha256": SOURCE_CERTIFICATE_SHA,
        "guarded_graph": {
            "vertices": sorted(graph.vertices), "edges": [list(e) for e in sorted(graph.pairs)],
            "simplex_counts": {str(k): len(v) for k, v in sorted(cells.items())},
            "target_degree": degree, "maximum_degree": max(cells),
            "edge_sha256": hashlib.sha256(json.dumps(sorted(graph.pairs), separators=(",", ":")).encode()).hexdigest(),
        },
        "exact_checks": {
            **tensor_checks,
            "projected_T0_zero_on_entire_target_domain": True,
            "projected_T1_annihilates_all_eight_register_cycles": True,
            "normalized_bulk_pair_identical_to_old_pair": True,
            "bulk_dimension_transferred": len(bulk),
            "guarded_filling_terms": len(guarded_filling),
            "guarded_cycle_terms": len(guarded_phi),
            "filling_equation_exact": True,
            "raw_coordinate_zero_weight_down_energy": 2,
            "selected_harmonic_factor_cancels_weight_one_differential": True,
        },
        "filling_recipe": {
            "old_chain": "topology_certificate.exact_filling_chain in the input certificate",
            "operation": "oriented join with the integer guard cycle; all coefficients remain integers",
            "guard_cycle": [{"edge": list(e), "coefficient": c} for e, c in sorted(cycles[0].items())],
        },
        "basis_cone": {
            "simplex_counts": {str(k): len(v) for k, v in sorted(basis_cells.items())},
            "prime": p, "rank_boundary1": rank1, "rank_boundary2": rank2,
            "target_betti_over_Q": 1, "zero_pair_rank": rank0,
            "known_zero_kernel_dimension": 2, "Q_dimension": 0,
            "rank_upper_bounds": "rank boundary1<=vertices-1; rank boundary2<=columns; rank D0<=target_dimension-2 from the two exact register cycles. Modular lower bounds meet these.",
            "unfilled_petal_independent_mod_boundaries": True,
            "integer_cone_filling_terms": len(cone_filling),
        },
        "not_certified": [
            "External review of the general guard lemma",
            "One-qubit difference and two-qubit two-term active atoms",
            "Complete palette integration, source priority, or source-class hardness",
            "Independent rerun of upstream code in this offline check",
        ],
    }
    target = FOLDER / "SELECTED_CYCLE_GUARD_CHECKS.json"
    target.write_text(json.dumps(output, indent=2) + "\n")
    print(json.dumps({"status": output["status"], "exact_checks": output["exact_checks"],
                      "basis_cone": output["basis_cone"],
                      "guarded_simplex_counts": output["guarded_graph"]["simplex_counts"],
                      "output": str(target)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_weighted_history.py <==
"""Classical matrix test of a rational three-term history construction.

Tests valid-clock sectors for two small circuits, not the full clique gadgets
and not a quantum-computer speedup. Deterministic; NumPy/SciPy only.
"""

import json

import numpy as np
from scipy.linalg import eigh


def check_zero_final_kernel():
    """A reproducible valid-clock test with no surviving final history."""
    identity = np.eye(4)
    k = np.array([[1, 1], [1, -1]], dtype=float)
    first = np.zeros((12, 12))
    for left, right, time in ((np.kron(k, np.eye(2)), -identity, 0),
                              (identity, -np.kron(np.eye(2), k), 1)):
        rows = np.zeros((4, 12))
        rows[:, 4 * time:4 * (time + 1)] = left / np.sqrt(3)
        rows[:, 4 * (time + 1):4 * (time + 2)] = right / np.sqrt(3)
        assert np.linalg.norm(rows @ rows.T - identity) < 1e-12
        first += rows.T @ rows
    second = first.copy()
    second[-4:, -4:] += identity
    eigen1 = np.linalg.eigvalsh(first)
    eigen2 = np.linalg.eigvalsh(second)
    assert np.count_nonzero(np.abs(eigen1) < 1e-10) == 4
    assert eigen2[0] >= 1 / (120 * 3 ** 3)
    return {"kernel_dimensions": [4, 0],
            "minimum_final_eigenvalue": float(eigen2[0]),
            "claimed_lower_bound": 1 / (120 * 3 ** 3)}


def main():
    identity = np.eye(8)
    h = np.array([[1, 1], [1, -1]], dtype=float) / np.sqrt(2)
    h1 = np.kron(np.eye(2), np.kron(h, np.eye(2)))
    h2 = np.kron(np.eye(4), h)
    ccx = np.zeros((8, 8))
    x0 = np.zeros((8, 8))
    for z in range(8):
        ccx[z ^ (4 if (z & 3) == 3 else 0), z] = 1
        x0[z ^ 4, z] = 1
    initial = identity[:, :4]  # Clean most-significant work qubit is zero.
    reject = np.diag([1.0] * 4 + [0.0] * 4)
    invalid = identity - reject
    results = []
    for invert_output in (False, True):
        transitions = [(np.sqrt(2) * h1, "up"),
                       (h2 / np.sqrt(2), "down"), (ccx, "unitary")]
        if invert_output:
            transitions.append((x0, "unitary"))
        length = len(transitions) + 1
        first = np.zeros((8 * length, 8 * length))
        first[:8, :8] += invalid
        prefixes = [identity]
        scales_squared = [1]
        for t, (a, kind) in enumerate(transitions, start=1):
            b = np.zeros((8, 8 * length))
            if kind == "up":
                b[:, 8 * (t - 1):8 * t] = a / np.sqrt(3)
                b[:, 8 * t:8 * (t + 1)] = -identity / np.sqrt(3)
            elif kind == "down":
                b[:, 8 * (t - 1):8 * t] = identity / np.sqrt(3)
                b[:, 8 * t:8 * (t + 1)] = -np.linalg.inv(a) / np.sqrt(3)
            else:
                b[:, 8 * (t - 1):8 * t] = a / np.sqrt(2)
                b[:, 8 * t:8 * (t + 1)] = -identity / np.sqrt(2)
            assert np.linalg.norm(b @ b.T - identity) < 1e-12
            first += b.T @ b
            prefixes.append(a @ prefixes[-1])
            scales_squared.append(2 if kind == "up" else 1)
        normalization = sum(scales_squared)
        history = np.vstack([u @ initial for u in prefixes]) / np.sqrt(normalization)
        assert np.linalg.norm(history.T @ history - np.eye(4)) < 1e-12
        assert np.linalg.norm(first @ history) < 1e-12
        output_penalty = np.zeros_like(first)
        output_penalty[-8:, -8:] = reject
        second = first + output_penalty
        acceptance = initial.T @ prefixes[-1].T @ invalid @ prefixes[-1] @ initial
        assert np.linalg.norm(history.T @ output_penalty @ history
                              - (np.eye(4) - acceptance) / normalization) < 1e-12
        eigen1, vec1 = eigh(first)
        eigen2, _ = eigh(second)
        dim1 = int(np.count_nonzero(np.abs(eigen1) < 1e-10))
        dim2 = int(np.count_nonzero(np.abs(eigen2) < 1e-10))
        expected = 3 if invert_output else 1
        assert dim1 == 4 and dim2 == expected
        kernel1 = vec1[:, np.abs(eigen1) < 1e-10]
        assert np.linalg.norm(kernel1 @ kernel1.T - history @ history.T) < 1e-10
        gap1 = float(eigen1[eigen1 > 1e-10][0])
        gap2 = float(eigen2[eigen2 > 1e-10][0])
        assert gap1 >= 1 / (8 * length ** 2)
        assert gap2 >= 1 / (120 * length ** 3)
        results.append({"case": "YES" if invert_output else "NO",
                        "clock_positions": length, "clock_weights": scales_squared,
                        "normalization": normalization, "kernel_dimensions": [dim1, dim2],
                        "fraction": dim2 / dim1,
                        "acceptance_trace_fraction": float(np.trace(acceptance) / 4),
                        "positive_gaps": [gap1, gap2]})
    print(json.dumps({"status": "PASS", "kind": "classical valid-clock matrix check",
                      "results": results,
                      "zero_final_kernel": check_zero_final_kernel()}, indent=2))


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10

